The ASAS-SN Bright Supernova Catalog -- IV. 2017

In this catalog we compile information for all supernovae discovered by the All-Sky Automated Survey for SuperNovae (ASAS-SN) as well as all other bright ($m_{peak}\leq17$), spectroscopically confirmed supernovae found in 2017, totaling 308 supernovae. We also present UV through near-IR magnitudes gathered from public databases of all host galaxies for the supernovae in the sample. We perform statistical analyses of our full bright supernova sample, which now contains 949 supernovae discovered since 2014 May 1, including supernovae from our previous catalogs. This is the fourth of a series of yearly papers on bright supernovae and their hosts from the ASAS-SN team, and this work presents updated data and measurements, including light curves, redshifts, classifications, and host galaxy identifications, that supersede information contained in any previous publications.

==> anc/table1.txt <==
Title: The ASAS-SN Bright Supernova Catalog -- IV. 2017
Authors: T. W.-S. Holoien et al.
Table: Table 1 - ASAS-SN Supernovae
================================================================================
Byte-by-byte Description of file: table1.txt
--------------------------------------------------------------------------------
   Bytes Format Units  Label      Explanations
--------------------------------------------------------------------------------
   1- 11 A11    ---      SNName     Name of supernova
  13- 19 A7     ---      IAUName    IAU name of supernova
  21- 33 A13    ---      DiscDate   Discovery Date
  35- 45 F11.2  ---      RA         Right Ascension (1)
  47- 58 F12.2  ---      Dec        Declination (1)
  60- 66 A7     ---      Redshift   Redshift of supernova
  68- 71 F4.1   mag      DiscMag    Discovery V-band or g-band Magnitude (2)
  73- 77 F5.1   mag      PeakMagV   Peak V-band Magnitude (3)
  79- 83 F5.1   mag      PeakMagg   Peak g-band Magnitude (3)
  85- 89 F5.2   arcsec   Offset     Offset from host nucleus (4)
  91- 97 A6     ---      Type       Type of supernova
  99-101 I3     d        DiscAge    Age of supernova at discovery, relative to peak (5)
 103-132 A30    ---      HostName   Host galaxy name
 134-166 A33    ---      DiscAtel   Discovery ATel
 168-200 A33    ---      ClassAtel  Classification ATel
--------------------------------------------------------------------------------
Note (1):   Right ascension and declination are given in the J2000 epoch.
Note (2):   Discovery magnitudes are V- or g-band magnitudes from ASAS-SN, depending on the camera used for discovery. 
Note (3):   Peak V- and g-band magnitudes are measured from ASAS-SN data. "---" indicates the supernova was not detected in that filter in ASAS-SN data.
Note (4):   Offset indicates the offset of the supernova in arcseconds from the coordinates of the host nucleus, taken from NED.
Note (5):   Discovery ages are given in days relative to peak. All ages are approximate and are only listed if a clear age was given in the classification telegram.
--------------------------------------------------------------------------------
ASASSN-17ac 2017ad  2017-01-04.36 14:34:26.01 -38:28:09.70 0.03332 16.6  16.3   ---  6.09 Ia       -6 2MASX J14342552-3828081        Brimacombe et al. (2017a)         Cikota et al. (2017)              
ASASSN-17ad 2017ah  2017-01-04.55 11:10:01.95 +63:38:34.16 0.03286 17.3  15.9   ---  3.82 Ia      -11 CGCG 314-011                   Post et al. (2017a)               TNS                               
ASASSN-17ae 2017ai  2017-01-04.66 16:17:02.62 +10:41:36.17 0.05027 17.5  17.6   --- 11.50 Ia       -3 2MASX J16170338+1041359        Post et al. (2017b)               TNS                               
ASASSN-17af 2017bc  2017-01-05.51 12:19:50.90 -06:51:20.45 0.02687 17.0  16.4   ---  4.47 Ia       -4 MCG -01-32-001                 Brimacombe et al. (2017b)         Cikota et al. (2017)              
ASASSN-17ai 2017hl  2017-01-09.63 12:07:18.83 +16:50:26.02 0.02307 17.3  16.7   ---  4.74 Ib       -7 KUG 1204+171                   Brown et al. (2017b)              Taddia et al. (2017)              
ASASSN-17aj 2017hm  2017-01-09.62 11:33:10.50 -10:13:18.37 0.02128 16.9  15.8   --- 25.50 Ia      -13 MCG -02-30-003                 Brown et al. (2017b)              Taddia et al. (2017)              
ASASSN-17am 2017hq  2017-01-10.66 13:49:23.81 +08:30:27.62 0.03798 17.6  16.5   ---  2.21 Ia       18 CGCG 073-079                   Post et al. (2017c)               TNS                               
ASASSN-17ap 2017je  2017-01-03.11 00:37:37.59 -34:29:49.24 0.04500 17.4  16.8   ---  8.94 Ia      -10 GALEXASC J003737.20-342957.7   Brimacombe et al. (2017c)         Drout et al. (2017)               
ASASSN-17at 2017ln  2017-01-19.54 11:38:33.66 +25:23:50.17 0.02536 16.7  16.4   ---  3.08 Ia       -9 2MASX J11383367+2523532        Masi et al. (2017a)               Nyholm et al. (2017)              
ASASSN-17bb 2017ng  2017-01-23.65 15:20:40.75 +04:39:34.42 0.03700 16.9  16.7   ---  1.86 Ia       -3 2MASX J15204087+0439331        Brimacombe et al. (2017d)         Drout et al. (2017)               
ASASSN-17bc 2017nh  2017-01-23.36 07:10:13.52 +27:12:09.97 0.06100 17.6  16.8   ---  6.18 Ia        1 2MASX J07101346+2712041        Brimacombe et al. (2017e)         Rui et al. (2017)                 
ASASSN-17bd 2017nk  2017-01-23.61 15:59:18.43 +13:36:50.89 0.03455 17.3  17.1   ---  3.00 Ia        3 2MASX J15591858+1336487        Brimacombe et al. (2017f)         Drout et al. (2017)               
ASASSN-17be 2017pa  2017-01-17.07 02:03:10.53 -61:41:10.61 0.04000 17.5  17.0   ---  0.51 Ia       -1 2MASX J02031063-6141105        Brimacombe et al. (2017f)         Brimacombe et al. (2017f)         
ASASSN-17bh 2017po  2017-01-26.61 16:03:51.70 +39:59:24.17 0.03186 16.6  15.8   --- 14.52 Ia       -3 CGCG 223-033                   Drout et al. (2017)               Kilpatrick et al. (2017)          
ASASSN-17bn 2017vu  2017-01-21.43 08:59:23.92 -09:52:29.32 0.04451 17.6  17.0   ---  0.61 Ia       -2 2MASX J08592386-0952291        Kilpatrick et al. (2017)          Kilpatrick et al. (2017)          
ASASSN-17bo 2017wb  2017-01-28.59 11:01:19.53 +70:39:54.76 0.03000 16.9  16.3   ---  1.91 Ia       -9 2MASX J11011991+7039548        Krannich et al. (2017)            Krannich et al. (2017)            
ASASSN-17bp 2017wi  2017-01-29.05 02:02:08.63 -17:59:56.36 0.05100 17.2  17.0   ---  3.45 Ia        7 GALEXASC J020208.73-175958.3   Krannich et al. (2017)            Bose et al. (2017a)               
ASASSN-17bq 2017xx  2017-01-27.51 07:25:38.21 +59:00:09.63 0.04000 17.6  16.4   ---  1.51 Ia       19 GALEXASC J072538.14+590010.5   Krannich et al. (2017)            Krannich et al. (2017)            
ASASSN-17br 2017xy  2017-01-29.63 15:52:00.31 +66:18:55.27 0.02600 17.1  18.1   ---  3.71 IIP      10 GALEXASCJ155200.16+661851.6    Krannich et al. (2017)            Kilpatrick et al. (2017)          
ASASSN-17bs 2017yh  2017-01-30.66 17:52:06.13 +21:33:57.82 0.02040 16.5  15.9   --- 13.02 Ia       -8 IC 1269                        Kilpatrick et al. (2017)          Bose et al. (2017a)               
ASASSN-17bt 2017yt  2017-01-31.45 09:44:11.46 +32:50:36.53 0.04534 17.1  17.0   ---  5.28 Ia        4 2MASX J09441179+3250341        Kilpatrick et al. (2017)          Bose et al. (2017a)               
ASASSN-17bu 2017yv  2017-01-31.19 10:23:40.43 -35:49:31.62 0.01558 16.6  15.2   ---  2.83 Ia      -10 ESO 375-G018                   Kilpatrick et al. (2017)          Bose et al. (2017a)               
ASASSN-17bw 2017zu  2017-02-01.66 16:58:37.69 +50:29:26.48 0.01020 17.0  17.0   ---  0.28 II      --- SBS 1657+505                   Brimacombe et al. (2017h)         Brimacombe et al. (2017h)         
ASASSN-17cl 2017auf 2017-02-14.28 05:02:19.58 -10:21:22.75 0.01329 17.4  16.6   ---  4.30 II       -6 MCG -02-13-038                 Post et al. (2017d)               Barbarino et al. (2017)           
ASASSN-17cm 2017aut 2017-02-14.03 05:47:43.06 -79:12:52.88 0.01723 16.3  16.0   ---  0.72 Ia        5 2MASX J05474279-7912525        Post et al. (2017d)               Barbarino et al. (2017)           
ASASSN-17co 2017awk 2017-02-16.64 18:09:20.71 +18:17:53.47 0.01806 16.3  15.7   ---  3.32 Ia       -5 UGC 11128                      Brimacombe et al. (2017g)         Barbarino et al. (2017)           
ASASSN-17cq 2017axl 2017-02-18.22 06:15:55.49 -55:56:51.65 0.03400 16.9  16.2   ---  0.84 Ia       -5 Uncatalogued                   Brimacombe et al. (2017g)         Hosseinzadeh et al. (2017a)       
ASASSN-17cr 2017ayk 2017-02-20.64 16:23:49.85 +15:04:48.32 0.03442 17.0  16.4   ---  1.00 Ia       -1 SDSS J162349.91+150448.3       Kiyota et al. (2017)              Brimacombe et al. (2017h)         
ASASSN-17cs 2017azw 2017-02-21.02 04:22:50.19 -82:04:11.10 0.02000 16.4  16.4   ---  6.01 Ia      --- ESO 015-G010                   Brimacombe et al. (2017g)         TNS                               
ASASSN-17cu 2017bgp 2017-02-21.53 10:46:07.32 +44:43:29.24 0.04720 17.8  17.5   ---  0.72 Ia       -9 MCG +08-20-019                 Hosseinzadeh et al. (2017a)       Hosseinzadeh et al. (2017a)       
ASASSN-17cz 2017bkc 2017-02-23.65 17:50:30.10 -01:48:07.38 0.01738 16.9  16.6   ---  8.54 Ia       -2 2MASX J17503055-0148023        Kiyota et al. (2017)              TNS                               
ASASSN-17df 2017bos 2017-03-01.08 09:46:30.17 -21:34:17.72 0.02927 16.4  16.1   ---  0.14 Ia       -1 NGC 2996                       Stone et al. (2017a)              Stone et al. (2017a)              
ASASSN-17dh 2017cal 2017-03-07.53 17:14:24.24 +20:18:50.38 0.02076 15.9  15.4   ---  0.42 Ia        1 NGC 6321                       Stone et al. (2017b)              Stone et al. (2017b)              
ASASSN-17dj 2017cav 2017-03-07.58 18:06:43.90 +06:50:19.60 0.02500 16.4  16.0   --- 10.00 Ia       -1 Uncatalogued                   Stone et al. (2017b)              Bersier (2017a)                   
ASASSN-17ds 2017cfq 2017-03-17.36 08:03:55.20 +26:31:12.73 0.02165 17.2  16.6   ---  3.18 II      --- IC 0491                        Brimacombe et al. (2017i)         Pan et al. (2017)                 
ASASSN-17dt 2017cig 2017-03-19.48 11:06:47.19 +14:12:26.68 0.05000 17.2  16.9   --- 11.56 Ia        2 2MFGC 08661                    Brimacombe et al. (2017i)         Bersier (2017b)                   
ASASSN-17du 2017cii 2017-03-21.56 16:33:19.91 +23:43:52.27 0.03325 16.9  16.7   ---  4.23 Ia       -3 SDSS J163319.94+234356.4       Bersier (2017b)                   TNS                               
ASASSN-17dv 2017civ 2017-03-22.34 09:52:31.22 -21:57:54.58 0.02900 17.9  16.9   ---  0.28 II      --- GALEXASC J095231.21-215754.7   Pan et al. (2017)                 Hamanowicz et al. (2017)          
ASASSN-17dw 2017cjc 2017-03-23.39 20:29:49.47 -42:43:00.95 0.03400 16.8  16.8   ---  8.77 Ia        0 GALEXASC J202948.67-424303.8   Bersier (2017b)                   Bersier (2017b)                   
ASASSN-17ea 2017cjr 2017-03-24.28 12:42:50.67 -30:24:43.06 0.01444 16.3  14.8   ---  8.42 Ia       -5 ESO 442-G 015                  Bersier (2017b)                   Fraser et al. (2017)              
ASASSN-17eb 2017cju 2017-03-23.60 15:38:34.05 +13:20:51.56 0.04933 17.9  17.8   --- 11.89 Ia       -2 2MASX J15383353+1320423        Bersier (2017b)                   Bersier (2017b)                   
ASASSN-17ed 2017cnn 2017-03-16.06 04:42:28.25 -44:15:04.43 0.04031 16.8  16.7   --- 10.68 Ia       -2 AM 0440-442                    Pan et al. (2017)                 Morrell et al. (2017)             
ASASSN-17ee 2017ckx 2017-03-28.34 07:48:11.01 +28:13:49.04 0.02768 16.8  16.3   ---  0.22 Ia       -5 UGC 04030 NED01                Brimacombe et al. (2017j)         TNS                               
ASASSN-17ej 2017cpu 2017-04-01.47 14:07:52.53 +09:38:31.38 0.05441 18.1  16.9   ---  3.96 Ia       -7 2MASX J14075270+0938281        Morrell et al. (2017)             TNS                               
ASASSN-17ek 2017cqe 2017-04-01.00 03:58:02.45 -41:53:35.88 0.05897 17.2  17.0   ---  2.83 Ia       -3 LCRS B035620.1-420206          Brimacombe et al. (2017j)         TNS                               
ASASSN-17em 2017cts 2017-04-02.46 17:03:11.76 +61:27:26.06 0.01976 17.0  15.5   --- 18.84 Ia       -5 CGCG 299-048 NED01             Morrell et al. (2017)             Morrell et al. (2017)             
ASASSN-17en 2017cxy 2017-04-08.31 18:23:17.88 -43:08:32.86 0.02010 16.4  15.1   ---  0.36 Ia       -4 ESO 280-G 013                  Brimacombe et al. (2017k)         Hosseinzadeh et al. (2017b)       
ASASSN-17er 2017cze 2017-04-11.29 11:09:46.80 -13:22:50.38 0.01486 15.8  15.6   ---  0.71 Ia        4 NGC 3546                       Bock et al. (2017)                Bock et al. (2017)                
ASASSN-17ez 2017daf 2017-04-15.53 14:34:52.70 +40:44:52.87 0.01900 16.0  15.7   ---  0.90 Ia        1 UGC 09386                      Cacella et al. (2017)             Cacella et al. (2017)             
ASASSN-17fd 2017dfb 2017-04-19.51 15:39:05.04 +05:34:16.93 0.02596 16.5  16.0   ---  1.94 Ia-91T   -8 ARK 481                        Brimacombe et al. (2017l)         Cannizzaro et al. (2017)          
ASASSN-17fe 2017dfo 2017-04-19.11 09:20:38.04 -29:57:03.53 0.03595 17.1  16.9   --- 24.20 Ia       -5 2MASX J09203974-2956533        Brimacombe et al. (2017l)         Cannizzaro et al. (2017)          
ASASSN-17ff 2017dfq 2017-04-20.25 11:03:12.91 +11:04:40.51 0.02136 16.4  15.4   ---  4.59 Ia       -1 NGC 3506                       Brimacombe et al. (2017l)         Brimacombe et al. (2017l)         
ASASSN-17fg 2017dfv 2017-04-19.91 05:00:35.82 -62:04:14.38 0.02800 16.6  16.4   --- 13.26 Ia      --- 2MASX J05003418-6204211        Brimacombe et al. (2017l)         TNS                               
ASASSN-17fk 2017dhr 2017-04-20.98 00:23:07.15 -16:47:00.28 0.00715 16.4   ---   --- 10.00 Ia      --- NGC 2076                       Dong et al. (2017)                TNS                               
ASASSN-17fr 2017dps 2017-05-01.28 13:36:40.00 -33:58:01.13 0.01247 15.4  14.7   --- 12.78 Ia       -5 IC 4296                        Nicholls et al. (2017)            Elias-Rosa et al. (2017)          
ASASSN-17fs 2017dry 2017-04-28.40 22:32:44.53 -59:28:18.05 0.04042 17.2  16.7   ---  0.64 Ia      --- FAIRALL 0131                   Brimacombe et al. (2017m)         Hosseinzadeh et al. (2017c)       
ASASSN-17fx 2017dwp 2017-05-04.27 12:31:43.69 +36:12:34.93 0.03336 17.1  16.6   ---  1.53 Ia      -12 2MASX J12314373+3612331        Brimacombe et al. (2017m)         Brimacombe et al. (2017m)         
ASASSN-17fy 2017dwq 2017-05-04.05 09:03:32.47 -21:20:02.72 0.01820 16.9  16.5   ---  2.48 IIn     --- 2MASX J09033237-2120017        Brimacombe et al. (2017m)         Kankare et al. (2017a)            
ASASSN-17gb 2017dys 2017-05-09.39 23:05:01.95 -26:38:06.36 0.02926 17.0  16.7   ---  0.85 Ia       -5 2MASX J23050199-2638071        Brimacombe et al. (2017n)         Brimacombe et al. (2017n)         
ASASSN-17gd 2017eax 2017-05-14.39 14:56:52.40 +09:16:16.36 0.02820 16.6  15.9   --- 10.01 Ia       -5 UGC 09616                      Brimacombe et al. (2017n)         Kankare et al. (2017a)            
ASASSN-17ge 2017eaz 2017-05-14.30 13:47:43.62 +03:24:40.90 0.02358 17.0  16.6   ---  7.31 Ia        4 IC 0939                        Brimacombe et al. (2017n)         Kankare et al. (2017a)            
ASASSN-17gg 2017ebo 2017-05-16.50 15:15:02.76 +06:35:19.53 0.03266 17.1  16.9   ---  5.61 Ia        8 CGCG 049-073                   Kankare et al. (2017a)            Kankare et al. (2017a)            
ASASSN-17gi 2017ecp 2017-05-16.26 14:14:48.93 -29:33:37.01 0.02000 17.4  16.6   ---  0.14 Ibn     --- PGC 727891                     Kankare et al. (2017a)            Hosseinzadeh et al. (2017d)       
ASASSN-17gl 2017eex 2017-05-21.27 10:23:19.35 +22:23:38.55 0.03966 17.4  17.0   --- 14.01 Ia        1 MCG +04-25-014                 Hosseinzadeh et al. (2017d)       TNS                               
ASASSN-17gr 2017egb 2017-05-24.31 16:08:39.59 +12:00:39.03 0.01615 16.7  15.5   ---  0.58 Ia       -8 CGCG 079-058                   Hamanowicz et al. (2017)          Hamanowicz et al. (2017)          
ASASSN-17gt 2017eio 2017-05-24.59 22:55:37.11 +19:10:24.60 0.03347 17.5  16.6   ---  4.05 Ia       -6 CGCG 453-026                   Stone et al. (2017c)              TNS                               
ASASSN-17gu 2017eip 2017-05-26.34 11:51:31.07 +15:27:25.22 0.02100 17.1  16.4   ---  3.19 Ia       -6 SDSS J115131.21+152727.5       Stone et al. (2017c)              Stone et al. (2017c)              
ASASSN-17hb 2017ejw 2017-05-31.42 01:12:34.20 +00:17:29.30 0.01912 16.0  15.2   --- 10.48 Ia      --- UGC 00757                      Brimacombe et al. (2017o)         TNS                               
ASASSN-17he 2017ejx 2017-05-30.05 09:45:48.36 -14:22:05.59 0.00811 16.6  14.7   ---  0.58 II      --- NGC 2993                       Brimacombe et al. (2017o)         Kostrzewa-Rutkowska et al. (2017) 
ASASSN-17hk 2017enx 2017-06-06.08 10:10:52.07 -66:38:50.32 0.00600 14.5  13.9   ---  0.64 Ia       -6 ESO 092-G014                   Brown et al. (2017c)              Uddin et al. (2017a)              
ASASSN-17ho 2017erv 2017-06-13.38 19:18:47.10 -84:41:50.03 0.01704 16.1  15.6   ---  3.73 Ia       -9 AM 1904-844                    Uddin et al. (2017a)              Uddin et al. (2017b)              
ASASSN-17hp 2017esb 2017-06-12.16 13:09:36.02 -18:58:19.81 0.03548 16.6  16.1   ---  1.06 Ia        5 ESO 575-G066                   Uddin et al. (2017a)              Uddin et al. (2017b)              
ASASSN-17hq 2017eve 2017-06-19.14 18:43:53.51 -56:29:29.04 0.03100 16.5  16.3   --- 10.88 Ia        1 GALEXASC J184352.21-562927.7   Uddin et al. (2017a)              Uddin et al. (2017b)              
ASASSN-17hz 2017evn 2017-06-20.26 11:47:23.29 +23:21:53.69 0.01716 16.4  15.3   ---  3.90 Ia       -9 SDSS J114723.29+232157.5       Wietho et al. (2017)             Uddin et al. (2017b)              
ASASSN-17ia 2017ewv 2017-06-23.31 13:10:59.29 +78:24:37.15 0.02252 16.9  16.7   --- 15.13 IIP     --- UGC 08287                      Masi et al. (2017b)               TNS                               
ASASSN-17ie 2017exo 2017-06-24.43 18:31:41.81 +16:39:05.22 0.01629 16.7  16.0   ---  3.09 Ia       -7 IRAS 18294+1636                Masi et al. (2017b)               Wietho et al. (2017)             
ASASSN-17ii 2017ezc 2017-06-23.41 15:47:28.90 +11:58:40.40 0.03661 17.6  17.0   ---  3.79 Ia       -1 SDSS J154728.82+115836.8       Masi et al. (2017b)               TNS                               
ASASSN-17in 2017faw 2017-06-30.26 21:17:39.64 -44:54:16.85 0.03000 16.7  16.1   ---  1.06 Ia      -10 GALEXASC J211739.70-445416.1   Brimacombe et al. (2017p)         Uddin et al. (2017c)              
ASASSN-17io 2017fbh 2017-06-26.32 13:07:48.80 +62:20:49.81 0.02742 17.4  15.8   ---  0.45 Ia      -12 CGCG 316-010                   Brimacombe et al. (2017p)         Brimacombe et al. (2017p)         
ASASSN-17ip 2017fbj 2017-06-29.96 08:58:20.06 -65:21:50.72 0.01842 16.9  16.8   --- 15.40 Ia      --- ESO 090-G011                   Brimacombe et al. (2017p)         This Work                         
ASASSN-17iq 2017fbp 2017-07-01.42 03:17:27.84 -00:05:08.66 0.02289 16.8  15.4   --- 36.50 Ia      -14 UGC 02645                      Brimacombe et al. (2017p)         Hosseinzadeh et al. (2017e)       
ASASSN-17ir 2017fbr 2017-06-25.43 15:40:59.65 +51:26:16.04 0.03703 17.3  17.3   ---  0.51 Ia        0 2MASX J15405965+5126159        Brimacombe et al. (2017p)         Brimacombe et al. (2017p)         
ASASSN-17is 2017fbu 2017-07-02.41 02:11:06.94 +03:50:36.64 0.01086 16.6  16.0   --- 36.10 II      --- IC 0211                        Brimacombe et al. (2017p)         Rodriguez & Prieto (2017)         
ASASSN-17it 2017fby 2017-07-01.58 01:32:50.07 -12:36:13.46 0.04351 17.1  16.7   ---  2.21 Ia        0 2MASX J01325005-1236127        Brimacombe et al. (2017p)         Strader et al. (2017)             
ASASSN-17je 2017ffq 2017-07-10.16 17:40:14.50 -58:25:57.11 0.01272 15.9  15.4   ---  1.70 II      --- 2MASX J17401447-5825586        Hosseinzadeh et al. (2017e)       Rodriguez & Prieto (2017)         
ASASSN-17jl 2017foy 2017-07-21.26 20:15:25.46 -37:30:42.19 0.02035 17.0  16.0   ---  0.80 Ia       -1 ESO 340-G007                   Strader et al. (2017)             Strader et al. (2017)             
ASASSN-17jm 2017fqf 2017-07-24.36 02:06:14.75 +09:38:57.16 0.03086 16.8  16.7   ---  9.99 Ia       -3 CGCG 413-042                   Strader et al. (2017)             Uddin et al. (2017c)              
ASASSN-17jo 2017fqh 2017-07-23.36 02:42:59.07 -10:07:24.96 0.05376 17.0  16.8   ---  6.52 Ia      --- 2MASX J02425942-1007293        Strader et al. (2017)             Uddin et al. (2017c)              
ASASSN-17jp 2017fqk 2017-07-24.37 02:54:02.09 +02:58:07.72 0.01015 17.1  16.5   --- 26.00 II      --- NGC 1137                       Strader et al. (2017)             Uddin et al. (2017c)              
ASASSN-17jq 2017fra 2017-07-25.34 15:31:51.53 +37:24:44.64 0.03000 16.9  15.8   ---  1.84 Ia-91T  -10 SDSS J153151.40+372445.8       Strader et al. (2017)             Uddin et al. (2017c)              
ASASSN-17jt 2017frb 2017-07-25.56 21:11:36.83 +11:29:50.06 0.02938 17.0  16.4   ---  1.49 Ia        5 CGCG 426-012                   Uddin et al. (2017c)              Uddin et al. (2017c)              
ASASSN-17jw 2017frh 2017-07-23.30 14:49:37.70 +18:41:59.71 0.03219 16.6  16.4   ---  0.36 Ia       -9 SDSS J144937.71+184159.5       Uddin et al. (2017c)              TNS                               
ASASSN-17jz 2017fro 2017-07-27.37 17:19:55.85 +41:40:49.33 0.16400 17.0  16.2   ---  0.14 SLSN-II --- SDSS J171955.84+414049.4       Brimacombe et al. (2017q)         This Work                         
ASASSN-17ka 2017frr 2017-07-27.23 01:20:55.50 -43:08:53.52 0.02700 16.5  15.8   ---  7.52 Ia        0 ESO 244-G 019                  Uddin et al. (2017c)              Uddin et al. (2017c)              
ASASSN-17kf 2017fvl 2017-08-01.62 02:55:42.63 +75:09:15.52 0.01434 16.1  15.7   ---  0.40 Ia        0 UGC 02358                      Farfan et al. (2017)              TNS                               
ASASSN-17kr 2017gas 2017-08-10.41 20:17:11.32 +58:12:07.99 0.01100 16.0  15.5   ---  1.84 IIn     --- 2MASX J20171114+5812094        Brimacombe et al. (2017q)         TNS                               
ASASSN-17ks 2017gat 2017-08-13.33 23:53:17.03 -32:46:32.84 0.02310 16.7  16.1   ---  1.30 Ic       -3 GALEXASC J235316.77-324634.3   Brimacombe et al. (2017q)         Brimacombe et al. (2017q)         
ASASSN-17kt 2017gav 2017-08-12.33 17:03:21.18 +45:24:48.46 0.03300 16.9  16.9   ---  1.58 Ia      --- SDSS J170321.30+452447.5       Brimacombe et al. (2017q)         Balam et al. (2017)               
ASASSN-17kw 2017gbk 2017-08-15.41 06:11:11.77 -33:21:00.29 0.03300 16.5  16.2   --- 14.84 Ia       -7 LEDA 075547                    Brimacombe et al. (2017q)         Brimacombe et al. (2017q)         
ASASSN-17kx 2017gbv 2017-08-16.39 03:42:01.37 -39:19:56.10 0.04200 17.2  16.3   ---  0.20 Ic       -3 ESO 301- G026                  Brimacombe et al. (2017q)         Brimacombe et al. (2017q)         
ASASSN-17kz 2017gea 2017-08-17.51 02:44:57.29 +34:05:40.02 0.03180 17.1  16.2   ---  5.33 Ia      --- KUG 0241+338                   Brimacombe et al. (2017r)         TNS                               
ASASSN-17lj 2017gjd 2017-08-29.01 20:03:44.88 -27:59:17.99 0.02002 16.5  15.5   ---  1.40 Ia      --- 2MASX J20034478-2759181        Brimacombe et al. (2017s)         TNS                               
ASASSN-17ll 2017glb 2017-08-28.62 04:51:27.75 -16:57:38.27 0.03709 17.1  17.1   ---  1.61 Ia      --- 2MASX J04512765-1657381        Brimacombe et al. (2017s)         TNS                               
ASASSN-17lm 2017gkt 2017-08-27.35 23:36:25.94 +27:23:54.24 0.03046 17.1  16.7   ---  0.81 Ia        3 2MASX J23362597+2723541        Brimacombe et al. (2017s)         TNS                               
ASASSN-17lx 2017gqe 2017-09-04.31 07:23:35.44 -52:38:13.09 0.03352 16.8  16.7   ---  8.95 Ia      --- FAIRALL 0830                   Brimacombe et al. (2017t)         Wang et al. (2017)                
ASASSN-17lz 2017grw 2017-09-11.99 15:57:29.74 +15:52:21.32 0.01741 16.5  15.4   ---  0.51 Ia       -7 NGC 6018                       Brimacombe et al. (2017t)         TNS                               
ASASSN-17mf 2017gsu 2017-09-12.03 21:02:21.64 -54:35:18.53 0.04340 17.5  16.7   ---  0.67 Ia      --- ESO 187-G047                   Brimacombe et al. (2017t)         This Work                         
ASASSN-17mh 2017guh 2017-09-18.32 05:03:13.14 -22:49:59.16 0.01543 15.5  15.1   ---  0.30 Ia       -8 ESO 486- G019                  Brimacombe et al. (2017u)         TNS                               
ASASSN-17ms 2017gvp 2017-09-23.49 23:41:46.78 -01:21:02.56 0.02253 17.1  16.1   ---  7.47 Ia       -9 UCG 12739                      Brimacombe et al. (2017u)         TNS                               
ASASSN-17mz 2017haf 2017-09-30.50 23:56:21.85 +32:27:24.08 0.00940 16.0  15.3   ---  4.27 Ia       -3 KUG 2353+321                   Kostrzewa-Rutkowska et al. (2017) TNS                               
ASASSN-17nb 2017hbg 2017-09-25.59 07:27:37.32 +35:36:30.64 0.01600 17.3  16.1   --- 10.11 II       -7 SDSS J072737.90+353637.7       Kostrzewa-Rutkowska et al. (2017) TNS                               
ASASSN-17nc 2017hdn 2017-10-08.19 03:35:32.64 -61:16:46.63 0.02700 16.5  15.6  15.7  3.18 Ia       -3 CGCG 225-050                   Kostrzewa-Rutkowska et al. (2017) Kankare et al. (2017b)            
ASASSN-17nf 2017hfv 2017-10-10.62 07:41:26.05 +18:43:45.30 0.02460 16.5  16.5   ---  1.86 Ia       -6 SDSS J074126.13+184343.7       Brimacombe et al. (2017v)         TNS                               
ASASSN-17ng 2017hgz 2017-10-10.02 21:48:20.11 -34:57:10.40 0.01615 15.4  14.9  15.1  9.39 Ia       -1 NGC 7130                       Brimacombe et al. (2017v)         Kankare et al. (2017b)            
ASASSN-17nn 2017hks 2017-10-09.12 21:17:59.64 -45:10:00.55 0.05200 17.3  17.2  18.3  5.23 Ia-91T  --- GALEXASC J211759.12-451005.4   Brimacombe et al. (2017v)         TNS                               
ASASSN-17ny 2017hpi 2017-10-26.29 08:15:43.38 -28:51:19.84 0.00566 15.8  15.5   ---  5.24 II      --- AM 0813-284                    Brimacombe et al. (2017x)         TNS                               
ASASSN-17nz 2017hpj 2017-10-24.19 23:54:20.56 -17:18:21.06 0.00566 17.0  16.2  16.7  6.26 Ia      --- MGC -03-60-023                 Brimacombe et al. (2017w)         TNS                               
ASASSN-17oc 2017htb 2017-11-02.19 22:09:38.69 +17:39:40.10 0.02685 16.7  16.5  16.4  4.70 Ia-91T  --- KUG 2207+174                   Brimacombe et al. (2017x)         TNS                               
ASASSN-17oe 2017hvt 2017-11-06.28 01:52:45.69 -48:53:24.11 0.02066 16.0  16.0   ---  8.20 Ia       -2 ESO 197- G 009                 Brimacombe et al. (2017x)         TNS                               
ASASSN-17og 2017hxc 2017-11-08.03 22:06:52.02 -05:57:05.65 0.05895 17.7  17.7   ---  2.33 Ia       -3 2MASX J22065211-0557073        Brimacombe et al. (2017y)         TNS                               
ASASSN-17oh 2017hxj 2017-11-08.14 23:58:00.74 -41:32:02.90 0.02345 17.6  17.2   ---  8.81 II      --- ESO 293-G 022                  Brimacombe et al. (2017y)         This Work                         
ASASSN-17oj 2017hxv 2017-11-10.07 21:44:22.94 -29:54:59.29 0.01874 17.3  16.3   --- 33.93 II      --- ESO 466-G 004                  Brimacombe et al. (2017y)         TNS                               
ASASSN-17ok 2017hxx 2017-11-10.28 21:32:45.58 +24:08:27.92 0.03600 17.0  16.3   ---  0.05 Ia       -6 2MASX J21324559+2408280        Brimacombe et al. (2017y)         TNS                               
ASASSN-17ol 2017hxy 2017-11-10.19 01:23:01.40 -21:17:31.09 0.06300 17.6  17.0   ---  6.95 Ia-91T  --- 2MASX J01230174-2117364        Brimacombe et al. (2017y)         TNS                               
ASASSN-17om 2017hxz 2017-11-10.28 03:34:11.10 -13:56:09.38 0.06800 17.8  17.4   ---  8.99 II      --- GALEXASC J033410.88-135616.7   Brimacombe et al. (2017y)         TNS                               
ASASSN-17on 2017hya 2017-11-10.12 23:20:21.11 -34:37:28.42 0.05520 17.3  16.8   ---  0.99 Ia      --- 2dFGRS S540Z241                Brimacombe et al. (2017y)         TNS                               
ASASSN-17op 2017hyt 2017-11-11.02 19:03:35.62 -53:10:18.16 0.03619 16.5  16.5   ---  0.28 Ia-91T  --- ESO 184- G 004                 Brimacombe et al. (2017y)         Brimacombe et al. (2017y)         
ASASSN-17oq 2017hyw 2017-11-10.16 00:58:08.08 -10:07:14.20 0.05102 17.9  17.3  17.4  0.32 Ia      --- MCG -02-03-051                 Brimacombe et al. (2017y)         TNS                               
ASASSN-17or 2017hyx 2017-11-11.33 04:47:09.01 -16:20:42.58 0.03813 18.0  16.9  17.5  0.67 Ia      --- 2MASX J04470897-1620433        Brimacombe et al. (2017y)         TNS                               
ASASSN-17os 2017hyy 2017-11-11.33 04:33:05.88 -26:07:41.34 0.03270 17.5   ---  16.4  3.89 II      --- GALEXASC J043306.06-260743.4   Brimacombe et al. (2017y)         TNS                               
ASASSN-17ot 2017hzv 2017-11-13.33 09:39:12.26 -01:20:22.99 0.03900 16.4  16.1   ---  3.16 Ia      --- SDSS J093912.43-012026.0       Brimacombe et al. (2017y)         This Work                         
ASASSN-17ow 2017hzw 2017-11-13.41 02:05:18.34 +53:12:13.18 0.05125 17.3  16.8   ---  0.36 Ia+CSM  --- 2MASX J02051837+5312132        Brimacombe et al. (2017y)         Foley et al. (2017)               
ASASSN-17ox 2017ict 2017-11-11.16 00:25:01.80 -37:59:05.32 0.09500 18.6   ---  18.1 12.18 Ia      --- 2MASX J00250080-3759089        Brimacombe et al. (2017z)         Foley et al. (2017)               
ASASSN-17pa 2017icv 2017-11-14.10 23:08:08.42 -37:34:11.53 0.06000 18.3  17.5  18.0  1.26 Ia      --- 2MASX J23080839-3734115        Brimacombe et al. (2017z)         Foley et al. (2017)               
ASASSN-17pe 2017ige 2017-11-17.65 12:25:32.23 +50:02:08.27 0.02432 16.9  16.8   ---  1.08 Ia       10 SBS 1223+503                   Brimacombe et al. (2017z)         TNS                               
ASASSN-17pg 2017igf 2017-11-18.59 11:42:49.67 +77:22:13.00 0.00562 15.9  14.6  15.1  0.22 Ia       -1 NGC 3901                       Brimacombe et al. (2017z)         TNS                               
ASASSN-17pi 2017iha 2017-11-19.43 08:57:28.54 +28:37:00.52 0.04793 17.5  16.8  17.3  0.14 Ia        5 2MASX J08572853+2836599        Brimacombe et al. (2017z)         TNS                               
ASASSN-17pk 2017iji 2017-11-20.64 12:12:26.89 +29:08:57.16 0.01349 15.2  14.8   ---  0.10 Ia       -8 NGC 4174                       Brimacombe et al. (2017aa)        TNS                               
ASASSN-17pl 2017ijw 2017-11-17.09 21:13:52.95 +02:13:13.38 0.04654 18.6   ---  18.5  0.50 Ia        1 2MASX J21135298+0213137        Brimacombe et al. (2017z)         Brimacombe et al. (2017z)         
ASASSN-17po 2017ile 2017-11-22.34 05:34:07.04 -29:36:33.37 0.03631 17.8  16.7  16.9  0.22 Ia        2 2MASX J05340703-2936335        Brimacombe et al. (2017aa)        Lopez et al. (2017)               
ASASSN-17pp 2017ilf 2017-11-20.64 09:16:44.73 +18:57:14.44 0.02970 18.0  16.8  16.7 12.35 Ia       -5 NGC 2803                       Brimacombe et al. (2017aa)        TNS                               
ASASSN-17pq 2017ilt 2017-11-22.45 00:49:13.38 -25:41:48.34 0.06800 18.4   ---  18.0  0.64 Ia       -6 GALEXASC J004913.42-254148.6   Brimacombe et al. (2017aa)        Lopez et al. (2017)               
ASASSN-17pr 2017ilu 2017-11-22.21 02:23:09.48 -32:52:20.96 0.06000 18.2  17.2  17.8 12.64 Ia       -5 ESO 355-IG 012                 Brimacombe et al. (2017aa)        Brimacombe et al. (2017aa)        
ASASSN-17ps 2017ilv 2017-11-23.16 00:53:05.74 -38:56:37.28 0.04300 17.5  16.5  16.3 26.39 Ia       -5 MRSS 295-069991                Brimacombe et al. (2017aa)        Lopez et al. (2017)               
ASASSN-17pw 2017inu 2017-11-25.27 04:15:22.76 -12:04:13.80 0.06000 18.5  16.8  17.0  0.32 Ia        0 2MASX J04152275-1204138        Brimacombe et al. (2017ab)        TNS                               
ASASSN-17qc 2017ipi 2017-11-28.35 08:59:39.33 +61:45:18.11 0.03785 18.3  16.5  18.1 10.80 Ia      -12 MCG +10-13-048                 Brimacombe et al. (2017ab)        Lin et al. (2017)                 
ASASSN-17qg 2017isj 2017-12-02.35 11:10:44.48 +04:50:50.96 0.01933 15.4  15.1   ---  6.71 Ia       -8 UGC 06216                      Brimacombe et al. (2017ab)        TNS                               
ASASSN-17qp 2017ivv 2017-12-12.04 20:28:49.80 -04:22:57.29 0.00300 14.4   ---  14.2  3.05 II      --- Uncatalogued                   Brimacombe et al. (2017ac)        Brimacombe et al. (2017ac)        
ASASSN-17qr 2017iwy 2017-12-13.65 12:05:45.50 +10:23:53.88 0.03453 16.9  16.5  16.4  4.10 Ia        8 CGCG 069-050                   Brimacombe et al. (2017ac)        Smith et al. (2017)               
ASASSN-17qt 2017ixp 2017-12-16.09 02:27:36.59 -20:42:56.20 0.03600 18.0  17.8  17.6  6.93 II       -5 2MASX J02273684-2042513        Brimacombe et al. (2017ac)        Lin et al. (2017)                 
ASASSN-17qu 2017ixq 2017-12-16.08 02:08:47.73 -44:40:01.34 0.08474 18.3   ---  17.8  7.56 Ia        5 LCRS B020648.6-445405          Brimacombe et al. (2017ac)        Lin et al. (2017)                 
ASASSN-17qv 2017ixu 2017-12-17.14 03:50:07.08 -35:00:35.39 0.06000 18.3   ---  18.2  1.66 Ia       -2 APMUKS(BJ) B034812.90-350935.8 Brimacombe et al. (2017ac)        Lin et al. (2017)                 
ASASSN-17qw 2017ixw 2017-12-18.07 02:04:59.73 -41:52:07.10 0.07000 17.9  17.9  17.7  3.21 Ia       -3 LCRS B020256.9-420627          Brimacombe et al. (2017ac)        Lin et al. (2017)                 
ASASSN-17qx 2017iyk 2017-12-18.10 03:23:28.00 -41:18:19.40 0.07000 17.9  17.8  17.6 19.67 Ia       -2 GALEXMSC J032328.46-411801.1   Brimacombe et al. (2017ad)        TNS                               
ASASSN-17qy 2017iyl 2017-12-09.45 06:00:15.12 -18:06:10.19 0.02785 16.7  16.3  16.6  9.15 Ia        4 2MASX J06001492-1806013        Brimacombe et al. (2017ac)        TNS                               
ASASSN-17qz 2017iyw 2017-12-18.3  08:13:30.63 +71:25:45.12 0.02150 15.8  15.4  15.6  4.59 Ia       -2 VII Zw 218                     Brimacombe et al. (2017ad)        Brimacombe et al. (2017ac)        
ASASSN-17rg 2017jcv 2017-12-23.15 04:20:40.37 -38:14:46.61 0.03400 18.1  16.6  17.8  1.55 II      -12 LCRS B041854.2-382150          Brimacombe et al. (2017ad)        Brimacombe et al. (2017ad)        
ASASSN-17ri 2017jdx 2017-12-20.09 00:47:56.22 +22:22:23.48 0.01942 17.7  15.6  15.7  1.70 Ia       -4 IC 1586                        Brimacombe et al. (2017ad)        TNS                               
ASASSN-17rj 2017jdy 2017-12-24.11 03:49:32.82 -26:52:17.83 0.06600 18.0  18.2  17.7  0.20 Ia       -1 Uncatalogued                   Brimacombe et al. (2017ad)        Lin et al. (2017)                 
ASASSN-17rl 2017jea 2017-12-23.25 07:15:00.04 +46:22:43.79 0.04500 17.6  16.7  16.7  1.97 Ib/c    -20 2MASX J07150015+4622455        Brimacombe et al. (2017ad)        Bose et al. (2018c)               
ASASSN-17rm 2017jef 2017-12-26.65 15:05:21.04 +12:47:03.52 0.02894 16.8  16.2   ---  2.00 Ia       -9 2MASX J15052096+1247036        Brimacombe et al. (2018)          Bose et al. (2017b)               
ASASSN-17rn 2017jeg 2017-12-26.34 08:36:24.64 +26:07:24.64 0.07000 18.2  17.8   ---  0.14 Ia        0 SDSS J083624.62+260724.5       Brimacombe et al. (2017ad)        Bufano et al. (2018)              
ASASSN-17ro 2017jeh 2017-12-26.30 07:30:04.07 +54:26:11.18 0.02096 17.3  16.0  16.2  7.86 Ia       -8 CGCG 261-072                   Brimacombe et al. (2017ad)        Bose et al. (2017b)               
ASASSN-17rr 2017jet 2017-12-26.50 08:37:00.96 +81:41:45.56 0.04000 16.8  16.4   ---  0.51 Ia-91T   -1 GALEXASC J083701.19+814145.7   Brimacombe et al. (2017ad)        Bose et al. (2017b)               
ASASSN-17rs 2017jgm 2017-12-29.59 11:02:38.61 -07:31:11.50 0.02979 16.6  16.1  16.5 37.95 Ia       -1 MCG -01-28-022                 Brimacombe et al. (2018)          TNS                               
ASASSN-17ru 2017jyq 2017-12-23.07 03:10:33.80 -43:29:34.40 0.04000 17.8  16.6  16.7  1.61 Ia       -7 GALEXASC J031033.89-432934.2   Brimacombe et al. (2018)          Berton et al. (2018)                

==> anc/table2.txt <==
Title: The ASAS-SN Bright Supernova Catalog -- IV. 2017
Authors: T. W.-S. Holoien et al.
Table: Table 2 - Non-ASAS-SN Supernovae
================================================================================
Byte-by-byte Description of file: table2.txt
--------------------------------------------------------------------------------
   Bytes Format Units  Label         Explanations
--------------------------------------------------------------------------------
   1- 29 A29    ---      SNName        Name of supernova
  31- 37 A7     ---      IAUName       IAU name of supernova
  39- 51 A13    ---      DiscDate      Discovery Date
  53- 63 A11    ---      RA            Right Ascension (1)
  65- 76 A12    ---      Dec           Declination (1)
  78- 85 F8.6   ---      Redshift      Redshift of supernova
  87- 90 F4.1   mag      PeakMag       Peak magnitude from Latest Supernovae website (2)
  92- 96 F5.1   mag      PeakMagV      Peak ASAS-SN V-band magnitude (3)
  98-102 F5.1   mag      PeakMagg      Peak ASAS-SN g-band magnitude (3)
 104-109 F6.2   arcsec   Offset        Offset from host nucleus (4)
 111-117 A7     ---      Type          Type of supernova
 119-146 A28    ---      HostName      Host galaxy name
 148-218 A71    ---      DiscoveredBy  Discovery group (5)
 220-222 A3     ---      Recovered     Recovered in ASAS-SN data? (6)
--------------------------------------------------------------------------------
Note (1):   Right ascension and declination are given in the J2000 epoch.
Note (2):   Peak magnitudes are taken from D. W. Bishop’s Bright Supernova website, as described in the text, and may be from different filters.
Note (3):   Peak V- and g-band magnitudes are measured from ASAS-SN data. "---" indicates the supernova was not detected in that filter in ASAS-SN data.
Note (4):   Offset indicates the offset of the SN in arcseconds from the coordinates of the host nucleus, taken from NED.
Note (5):   “Amateurs” indicates discovery by any number of non-professional astronomers, as described in the text. Names of amateur discoverers are listed in parentheses.
Note (6):   Indicates whether the supernova was independently recovered in ASAS-SN data or not.
--------------------------------------------------------------------------------
ATLAS17abh                    2017ae  2017-01-04.29 02:05:50.62 +18:22:30.23 0.022000 16.4  16.2   ---   4.74 Ia      GALEXASC J020550.53+182234.8 ATLAS                                                                   Yes 
2017hr                        2017hr  2017-01-06.69 12:06:27.39 +28:08:19.70 0.029300 16.6  17.0   ---   1.38 Ia      SDSS J120627.46+280820.6     Amateurs (K. Itagaki)                                                   Yes 
PS17hj                        2017jd  2017-01-09.21 23:34:36.47 -04:32:04.32 0.007368 14.6   ---   ---   1.26 Ia      IC 5334                      Pan-STARRS                                                              No  
2017hn                        2017hn  2017-01-09.41 13:07:39.46 +06:20:14.60 0.023853 16.1  15.8   ---   4.66 Ia      UGC 08204                    Amateurs (R. Gagliano, R. Post, E. Weinberg, J. Newton, and T. Puckett) Yes 
ATLAS17ajn                    2017lv  2017-01-14.63 11:44:26.54 -28:27:27.22 0.028717 17.0  16.7   ---  18.48 Ia      ESO 440-G001                 ATLAS                                                                   Yes 
MASTER OT J081506.13+381123.3 ---     2017-01-16.02 08:15:6.13  +38:11:23.30 0.054000 16.9  16.6   ---  11.35 Ia      2MASX J08150520+3811205      MASTER                                                                  No  
ATLAS17air                    2017jl  2017-01-16.22 00:57:31.9  +30:11:06.83 0.016331 14.6  15.3   ---   5.88 Ia      2MASX J00573150+3011098      ATLAS                                                                   Yes 
2017mf                        2017mf  2017-01-21.09 14:16:31.0  +39:35:12.02 0.025678 16.0  15.9   ---  12.60 Ia      NGC 5541                     Amateurs (F. Briganti and P. Campaner)                                  Yes 
PTSS-17dfc                    2017ms  2017-01-21.71 10:26:42.37 +36:40:50.62 0.024639 15.6  15.7   ---   5.22 Ia      SDSS J102641.99+364053.2     PTSS                                                                    Yes 
ATLAS17akw                    2017nt  2017-01-23.21 23:53:31.13 +03:44:08.18 0.038800 16.8   ---   ---  34.38 Ia-91T  SSTSL2 J235328.89+034400.1   ATLAS                                                                   No  
ATLAS17alb                    2017ns  2017-01-23.31 02:49:10.36 +14:36:02.48 0.027900 16.7   ---   ---   2.88 Ia      2MASX J02491020+1436036      ATLAS                                                                   No  
ATLAS17amz                    2017pn  2017-01-26.31 04:46:24.59 -11:59:18.25 0.014000 16.5  15.8   ---   0.00 IIP     Uncatalogued                 ATLAS                                                                   No  
ATLAS17auc                    2017zd  2017-01-26.64 13:32:42.09 -21:48:04.35 0.029470 15.9  15.9   ---   1.38 Ia      2MASX J13324217-2148034      ATLAS                                                                   Yes 
ATLAS17axb                    2017adj 2017-01-30.65 13:43:23.25 -19:56:37.13 0.030000 16.9  16.1   ---   3.84 Ia      GALEXASC J134322.97-195637.5 ATLAS                                                                   Yes 
Gaia17aiq                     2017ati 2017-02-06.43 09:49:56.7  +67:10:59.56 0.013050 16.0  16.2   ---  38.60 IIb     KUG 0945+674                 Gaia                                                                    Yes 
DLT17h                        2017ahn 2017-02-08.36 10:37:17.45 -41:37:05.27 0.009255 15.8  15.3   ---  40.32 II      NGC 3318                     DLT40                                                                   Yes 
MASTER OT J083256.92-035128.1 2017cgr 2017-02-11.93 08:32:56.92 -03:51:28.10 0.030584 16.5  16.5   ---   5.82 Ia      2MASX J08325728-0351295      MASTER                                                                  Yes 
PS17bbn                       2017avj 2017-02-14.58 13:05:3.01  +53:39:33.21 0.029037 17.0  16.7   ---  19.44 Ia-91bg CGCG 270-047                 Pan-STARRS                                                              Yes 
iPTF17aub                     2017aub 2017-02-15.3  06:40:24.7  +64:33:02.75 0.016000 17.0  16.9   ---  10.02 II      CGCG 308-036                 PTF                                                                     No  
ATLAS17bam                    2017avl 2017-02-16.32 05:20:47.08 +03:15:24.55 0.027426 16.4  16.4   ---  23.46 Ia      CGCG 421-034                 ATLAS                                                                   Yes 
Gaia17alp                     2017bif 2017-02-16.59 17:26:27.12 -60:32:39.73 0.019247 17.0  16.6   ---   6.30 II      2MASX J17262669-6032500      Gaia                                                                    No  
ATLAS17bas                    2017awz 2017-02-17.48 11:07:35.49 +22:51:04.57 0.022090 15.6  15.7   ---   0.54 Ia-91T  SDSS J110735.45+225104.1     ATLAS                                                                   Yes 
ATLAS17bcy                    2017ays 2017-02-20.57 12:12:45.99 +00:24:28.11 0.020515 17.0  16.9   ---   8.22 II      SDSS J121246.43+002432.8     ATLAS                                                                   Yes 
ATLAS17bem                    2017bgu 2017-02-22.62 16:55:59.47 +42:33:36.01 0.008503 15.6  16.0   ---   0.66 Ib      2MASX J16555976+4233370      ATLAS                                                                   Yes 
ATLAS17bja                    2017byz 2017-03-04.44 11:23:30.78 -08:39:11.84 0.012285 15.9  16.1   ---  29.22 II      NGC 3660                     ATLAS                                                                   Yes 
Gaia17apv                     2017cat 2017-03-06.83 17:58:52.09 +34:00:09.32 0.024894 17.0  16.6   ---  12.60 II      UGC 11076                    Gaia                                                                    Yes 
2017bzb                       2017bzb 2017-03-07.21 22:57:17.3  -41:00:57.60 0.003132 13.0  13.3   --- 196.37 II      NGC 7424                     Amateurs (S. Parker)                                                    Yes 
2017bzc                       2017bzc 2017-03-07.22 23:16:14.69 -42:34:10.90 0.005365 12.2  13.5   ---  67.27 Ia      NGC 7552                     Amateurs (S. Parker)                                                    Yes 
2017cbr                       2017cbr 2017-03-08.63 11:58:46.78 +15:43:08.87 0.017271 16.0  15.7   ---  10.77 Ia      CGCG 098-015                 TNTS                                                                    Yes 
DLT17u                        2017cbv 2017-03-10.17 14:32:34.42 -44:08:02.74 0.003999 11.5  11.7   --- 160.22 Ia      NGC 5643                     DLT40                                                                   Yes 
KAIT-17I                      2017cfd 2017-03-16.27 08:40:49.15 +73:29:15.14 0.012085 14.8  14.7   ---   6.36 Ia      IC 0511                      LOSS                                                                    Yes 
ATLAS17cnz                    2017cfa 2017-03-16.43 09:57:3.89  -07:52:51.14 0.014063 15.9  16.2   ---  11.82 IIP     MCG -01-26-003               ATLAS                                                                   Yes 
ATLAS17cog                    2017cfc 2017-03-16.57 13:52:39.0  -02:00:08.26 0.024027 16.5  16.0   ---  20.46 Ia      UGC 08783                    ATLAS                                                                   Yes 
ATLAS17cof                    2017cfb 2017-03-16.58 13:54:6.83  +09:24:45.57 0.022872 15.7  15.3   ---  29.46 Ia      CGCG 073-094                 ATLAS                                                                   Yes 
PTSS-17nem                    2017cff 2017-03-16.83 13:39:17.0  +35:08:39.03 0.019000 16.9  16.8   ---   2.24 IIP     GALEXASC J133917.08+350841.1 PTSS                                                                    No  
ATLAS17czi                    2017cik 2017-03-17.34 07:54:13.07 +21:47:36.49 0.015474 16.8  16.6   ---   4.74 IIn     SDSS J075412.99+214729.1     ATLAS                                                                   Yes 
ATLAS17cpj                    2017cfo 2017-03-17.41 10:38:12.92 +28:07:02.06 0.020000 16.4  16.6   ---   3.06 Ic      SDSS J103812.75+280704.0     ATLAS                                                                   No  
ATLAS17dbm                    2017cjd 2017-03-19.48 11:50:30.17 -18:35:44.96 0.023000 16.9  17.0   ---   1.56 Ic      GALEXASC J115030.27-183545.2 ATLAS                                                                   Yes 
ATLAS17dcd                    2017ckf 2017-03-19.59 12:57:49.32 -24:43:10.85 0.050000 17.0  16.7   ---  44.40 Ia      GALEXASC J125749.28-244226.4 ATLAS                                                                   No  
ATLAS17dcl                    2017cjt 2017-03-20.25 03:42:50.76 -01:52:28.98 0.009376 16.6  16.7   ---  21.69 Ia      GALEX 2692072904051396069    ATLAS                                                                   No  
ATLAS17dfo                    2017ckq 2017-03-23.44 10:44:25.39 -32:12:32.83 0.009893 14.4  14.3   ---  12.42 Ia      ESO 437-G056                 ATLAS                                                                   Yes 
2017cjb                       2017cjb 2017-03-23.58 12:53:50.45 +09:42:17.70 0.009443 15.9  16.5   ---  19.38 II      NGC 4779                     Amateurs (K. Itagaki)                                                   Yes 
Gaia17avd                     2017cop 2017-03-25.57 21:24:3.41  +15:01:19.20 0.030000 16.8  16.5   ---   5.64 Ia      2MASX J21240331+1501244      Gaia                                                                    No  
PTSS-17ntl                    2017cne 2017-03-27.82 15:08:42.93 +04:08:45.87 0.033808 17.0  16.5   ---   2.34 Ia-91T  2MASX J15084277+0408473      PTSS                                                                    Yes 
ATLAS17dkv                    2017cug 2017-04-04.32 07:57:49.86 -21:41:09.30 0.024000 16.7  16.7   ---   3.42 Ia      CGMW 2-1714                  ATLAS                                                                   No  
MASTER OT J141551.21-480802.6 ---     2017-04-09.15 14:15:51.21 -48:08:02.60 0.013753 16.4  16.0   ---  77.32 Ia      NGC 5516                     MASTER                                                                  No  
DLT17ar                       2017cyy 2017-04-12.75 09:36:36.2  -63:56:54.21 0.009777 14.9  14.7   ---  27.36 Ia      ESO 091-G015                 DLT40                                                                   Yes 
2017czd                       2017czd 2017-04-12.76 14:51:47.05 +43:38:40.96 0.008410 15.1  15.7   ---   6.00 II      UGC 09567                    Amateurs (K. Itagaki)                                                   Yes 
ATLAS17dzg                    2017dae 2017-04-15.32 09:08:34.75 +48:36:26.06 0.052205 16.8  17.2   ---   1.02 Ia      SDSS J090834.64+483625.9     ATLAS                                                                   No  
ATLAS17eac                    2017dcc 2017-04-16.45 12:49:4.89  -12:12:22.42 0.024500 16.3  16.3   ---   8.40 Ic      LCRS B124628.6-115605        ATLAS                                                                   Yes 
Gaia17bat                     2017dei 2017-04-17.03 20:49:48.85 -25:42:02.56 0.019804 16.4  16.4   ---  22.92 Ia      ESO 529-G005                 Gaia                                                                    Yes 
ATLAS17eum                    2017dik 2017-04-20.36 09:57:54.0  -10:38:31.51 0.050000 16.3  17.3   ---   1.50 Ia      GALEXASC J095753.93-103830.3 ATLAS                                                                   No  
Gaia17bci                     2017dit 2017-04-24.96 15:27:58.92 +42:50:48.69 0.018590 15.8  15.8   ---  10.98 Ia      2MASX J15275941+4250592      Gaia                                                                    Yes 
ATLAS17evm                    2017dio 2017-04-26.49 11:36:27.76 +18:17:46.92 0.037000 17.0  16.1   ---   0.48 Ic-BL   SDSS J113627.76+181747.3     ATLAS                                                                   No  
DLT17aw                       2017drh 2017-05-03.58 17:32:26.06 +07:03:47.38 0.005554 15.7  15.6   ---  28.20 Ia      NGC 6384                     DLT40                                                                   Yes 
PS17dbd                       2017eaa 2017-05-10.32 11:28:17.92 +26:58:36.95 0.040000 16.6  16.4   ---  11.16 Ia      KUG 1125+272                 Pan-STARRS                                                              Yes 
ATLAS17fgh                    2017ebm 2017-05-13.4  13:23:19.1  -19:37:17.07 0.016732 16.7  17.0   ---  11.64 Ia-91bg ESO 576-G044                 ATLAS                                                                   No  
PSN J20344424+6011359         2017eaw 2017-05-14.24 20:34:44.24 +60:11:36.00 0.000133 12.6  12.9   --- 155.47 II      NGC 6946                     Amateurs (P. Wiggins)                                                   Yes 
ATLAS17fml                    2017edj 2017-05-18.32 12:44:14.87 +48:35:21.55 0.030589 16.8  16.6   ---   7.98 Ia      MCG +08-23-086               ATLAS                                                                   Yes 
ATLAS17fnt                    2017edw 2017-05-19.34 10:52:4.44  +11:35:41.69 0.042996 16.6  16.8   ---   2.70 Ia      2MASX J10520439+1135386      ATLAS                                                                   Yes 
ATLAS17fop                    2017eea 2017-05-19.39 12:23:54.19 +09:07:27.81 0.060000 17.0  16.7   ---   7.08 Ia      GALEXASC J122354.64+090730.1 ATLAS                                                                   Yes 
Gaia17biu                     2017egm 2017-05-23.9  10:19:5.62  +46:27:14.08 0.030721 13.9  15.8   ---   5.47 SLSN-I  NGC 3191                     Gaia                                                                    Yes 
2017ein                       2017ein 2017-05-25.97 11:52:53.25 +44:07:26.20 0.002699 15.1  14.5   ---  42.54 Ic      NGC 3938                     Amateurs (R. Arbour)                                                    Yes 
PTSS-17tal                    2017ejd 2017-05-28.6  14:43:7.45  +01:05:48.68 0.033751 15.0  16.4   ---  12.49 Ia      2MASX J14430777+0105599      PTSS                                                                    No  
DLT17bk                       2017ejb 2017-05-28.63 12:48:36.01 -41:19:33.53 0.009867 15.7  15.4   --- 158.28 Ia-91bg NGC 4696                     DLT40                                                                   Yes 
2017eji                       2017eji 2017-05-29.1  20:57:53.38 -17:57:09.00 0.028046 16.2  16.3   ---  46.49 Ia      IC 1339                      Amateurs (S. Leonini, L. M. Tinjaca Ramirez, M. Conti, and P. Rosi)     Yes 
Gaia17bki                     2017elf 2017-05-29.49 00:57:6.74  +08:58:21.18 0.031000 16.8   ---   ---   2.94 Ia      2MASX J00570652+0858205      Gaia                                                                    No  
ATLAS17glh                    2017ekr 2017-06-01.55 23:02:32.19 +32:35:13.18 0.019914 15.6  15.4   ---  28.86 Ia      UGC 12323                    ATLAS                                                                   Yes 
PS17dfh                       2017emq 2017-06-03.27 10:00:18.57 +54:32:23.07 0.005247 13.9   ---   ---   5.04 Ia      UGC 05369                    Pan-STARRS                                                              No  
Gaia17blw                     2017eni 2017-06-05.03 03:05:10.78 -45:33:03.49 0.081520 16.9  17.0   ---   2.76 IIn     2MASXi J0305110-453304       Gaia                                                                    Yes 
ATLAS17gvn                    2017epb 2017-06-09.39 14:18:27.7  +12:53:04.78 0.024774 16.1  16.1   ---   6.96 Ia      NGC 5550                     ATLAS                                                                   Yes 
2017erp                       2017erp 2017-06-13.63 15:09:14.8  -11:20:02.76 0.006174 13.6  13.6   ---  48.90 Ia      NGC 5861                     Amateurs (K. Itagaki)                                                   Yes 
ATLAS17hca                    2017ets 2017-06-16.41 16:13:46.15 +22:54:59.14 0.031985 16.4  16.7   ---   9.42 Ia      CGCG 137-064                 ATLAS                                                                   Yes 
2017ezd                       2017ezd 2017-06-17.97 19:56:38.66 -38:36:27.80 0.018076 15.7  15.5   ---  27.02 Ia      ESO 339-G009                 Amateurs (S. Parker)                                                    Yes 
ATLAS17hdo                    2017evc 2017-06-18.56 21:17:50.88 -25:06:23.97 0.049000 17.0  16.5   ---   4.26 Ia-91T  2MASX J21175062-2506262      ATLAS                                                                   No  
ATLAS17hcs                    2017evb 2017-06-18.57 21:45:16.5  -37:49:45.69 0.031398 16.6  16.5   ---   9.36 Ia      2MASX J21451729-3749462      ATLAS                                                                   Yes 
ATLAS17hlo                    2017ewx 2017-06-19.71 14:02:16.52 +07:40:44.21 0.015217 16.2  16.2   ---  24.66 Ib      NGC 5418                     ATLAS                                                                   Yes 
2017fax                       2017fax 2017-06-25.45 23:03:56.38 +30:09:28.80 0.023209 16.4  16.3   ---  12.10 Ia-91bg NGC 7473                     Amateurs (R. Gagliano, R. Post, E. Weinberg, J. Newton, and T. Puckett) Yes 
ATLAS17hpc                    2017faa 2017-06-27.31 13:19:03.90 -02:30:45.81 0.018480 15.9  15.8   ---  19.50 II      IC 4224                      ATLAS                                                                   Yes 
ATLAS17hpt                    2017faf 2017-06-28.43 17:34:39.98 +26:18:22.00 0.029000 16.8  15.3   ---   4.32 II      GALEXASC J173440.11+261818.0 ATLAS                                                                   No  
ATLAS17ijc                    2017fem 2017-07-02.34 14:32:27.32 +27:25:36.75 0.014337 16.8  16.6   ---   2.46 IIP     IC 4452                      ATLAS                                                                   Yes 
Gaia17bro                     2017fck 2017-07-02.54 05:19:54.37 -56:11:08.49 0.094420 16.5  16.4   ---  41.16 IIn     2MASS J05194991-5611261      Gaia                                                                    Yes 
ATLAS17iif                    2017fek 2017-07-05.5  20:21:47.44 -10:43:53.27 0.033000 16.9  16.4   ---   5.64 IIb     2MASX J20214751-1043479      ATLAS                                                                   Yes 
ATLAS17iig                    2017fel 2017-07-05.52 21:29:13.38 -00:17:40.93 0.030711 16.8  16.7   ---   0.96 Ia      CGCG 375-044                 ATLAS                                                                   No  
ATLAS17iky                    2017ffv 2017-07-10.32 13:57:21.74 -34:46:24.46 0.014010 15.3  15.2   ---  15.18 Ia      ESO 384-G018                 ATLAS                                                                   Yes 
DLT17bx                       2017fgc 2017-07-11.47 01:20:14.44 +03:24:09.96 0.008000 13.5  13.5   --- 124.42 Ia      NGC 474                      DLT40                                                                   Yes 
ATLAS17ipa                    2017fmz 2017-07-15.57 22:00:51.39 -01:50:24.27 0.028273 16.7  16.8   ---   5.82 Ia      CGCG 377-011                 ATLAS                                                                   Yes 
2017fof                       2017fof 2017-07-16.89 16:54:23.79 +41:20:09.70 0.028308 16.8  16.4   ---  17.02 Ia-91bg UGC 10602                    Amateurs (S. Leonini, M. Conti, L.M. Tinjaca Ramirez, and P. Rosi)      Yes 
2017fms                       2017fms 2017-07-17.32 21:20:14.6  -04:52:51.30 0.031000 16.4  16.6   ---  23.04 Ia      IC 1371                      Amateurs (R. Gagliano, R. Post, E. Weinberg, J. Newton, and T. Puckett) Yes 
2017fut                       2017fut 2017-07-29.08 01:28:58.84 +19:33:55.00 0.042803 16.2  15.9   ---   6.83 Ia      CGCG 459-062                 Amateurs (F. Ciabattari, E. Mazzoni, and M. Rossi)                      No  
Gaia17bzv                     2017fzy 2017-08-05.97 05:21:58.87 +03:29:05.71 0.014453 16.8  15.9   ---  10.38 Ia      IC 0413                      Gaia                                                                    No  
Gaia17car                     2017gbb 2017-08-09.24 05:53:4.81  -17:52:03.50 0.010422 16.4  15.9   ---  73.90 Ia-02cx IC 0438                      Gaia                                                                    No  
DLT17cd                       2017fzw 2017-08-09.89 06:21:34.77 -27:12:53.51 0.005400 16.0  14.0   ---  94.83 Ia-91bg NGC 2217                     DLT40                                                                   Yes 
ATLAS17jiv                    2017gah 2017-08-10.49 22:02:42.43 -32:47:33.50 0.008906 15.0  14.5   ---  45.74 Ia      NGC 7187                     ATLAS                                                                   Yes 
DLT17ch                       2017gax 2017-08-14.71 04:45:49.43 -59:14:42.56 0.004440 14.1  13.6   ---   6.79 Ib/c    NGC 1672                     DLT40                                                                   Yes 
2017gfj                       2017gfj 2017-08-19.95 22:12:34.43 +38:40:37.70 0.072000 16.9  16.4   ---  38.09 Ia      UGC 11950                    Amateurs (R. Arbour)                                                    No  
MASTER OT J091344.71762842.5  2017gkk 2017-08-19.96 09:13:44.37 +76:28:42.40 0.004923 14.7   ---   ---  12.00 IIb     NGC 2948                     MASTER                                                                  No  
Gaia17cch                     2017ghs 2017-08-22.03 10:28:2.18  -42:06:20.70 0.018146 16.4  16.7   ---  18.90 Ia      ESO 317-G032                 Gaia                                                                    No  
PSP17A                        2017gjn 2017-08-24.19 02:43:48.41 +32:31:33.70 0.015120 15.3  15.0   ---  57.74 Ia      NGC 1067                     Amateurs (Xingming Observatory Sky Survey)                              Yes 
MASTER OT J033744.97+723159.0 2017gpn 2017-08-27.02 03:37:44.97 +72:31:59.00 0.007300 15.9  15.6   ---  20.25 IIb     NGC 1343                     MASTER                                                                  Yes 
Gaia17cet                     2017glk 2017-08-31.72 03:28:57.15 -07:05:39.41 0.070949 16.9  17.5   ---   0.72 Ia      SDSS J032857.16-070540.0     Gaia                                                                    No  
2017gla                       2017gla 2017-09-01.83 11:47:21.95 +89:05:09.54 0.020334 16.0   ---   ---  26.51 Ia      NGC 3172                     Amateurs (G. Cortini)                                                   No  
2017glq                       2017glq 2017-09-02.71 02:08:28.0  +06:23:16.60 0.011755 13.9  14.2  14.3  26.00 Ia      IC 0208                      Amateurs (R. Gagliano, R. Post, E. Weinberg, J. Newton, and T. Puckett) Yes 
PSP17B                        2017glx 2017-09-03.7  19:43:40.29 +56:06:36.30 0.011000 13.4  14.4  15.0   3.94 Ia-91T  NGC 6824                     Amateurs (Xingming Observatory Sky Survey)                              Yes 
DLT17cq                       2017gmr 2017-09-04.27 02:35:30.15 -09:21:14.95 0.005037 14.0  14.2  14.5  36.97 II      NGC 988                      DLT40                                                                   Yes 
2017gqr                       2017gqr 2017-09-04.97 19:28:21.6  +56:34:46.00 0.024764 16.1  16.1  17.6   9.91 Ia      2MASX J19282147+5634562      Amateurs (R. Gagliano, R. Post, E. Weinberg, J. Newton, and T. Puckett) Yes 
Gaia17cha                     2017gra 2017-09-07.49 03:17:31.69 -35:09:07.49 0.065800 16.7  16.3  16.6   1.98 IIn     GALEXASC J031731.83-350906.5 Gaia                                                                    Yes 
Gaia17chn                     2017gry 2017-09-10.0  03:28:7.94  -56:34:41.99 0.019337 16.8  16.4  16.6   7.19 IIP     ESO 155-G036                 Gaia                                                                    Yes 
2017grn                       2017grn 2017-09-11.28 23:31:53.6  -05:00:43.40 0.017312 16.4  16.6  16.9  18.11 II      IC 1498                      Amateurs (R. Gagliano, R. Post, E. Weinberg, J. Newton, and T. Puckett) Yes 
Gaia17cin                     2017gxq 2017-09-17.45 13:05:24.01 +56:19:27.05 0.008410 13.6  15.6  17.1   8.71 Ia      NGC 4964                     Gaia                                                                    Yes 
2017gwy                       2017gwy 2017-09-26.17 22:23:34.52 +11:51:35.85 0.029871 17.0  17.0  16.7  15.38 Ia      UGC 12017                    Amateurs (R. Gagliano, R. Post, E. Weinberg, J. Newton, and T. Puckett) No  
ATLAS17lsr                    2017hca 2017-09-28.59 08:49:41.07 -08:05:31.25 0.013403 16.2   ---  16.3   3.42 II      2MASX J08494084-0805303      ATLAS                                                                   Yes 
ATLAS17lui                    2017hcd 2017-10-01.48 01:42:51.83 +31:28:56.57 0.034847 16.8  16.0   ---  15.42 IIn     CGCG 503-007                 ATLAS                                                                   Yes 
ATLAS17lsn                    2017hcc 2017-10-02.38 00:03:50.58 -11:28:28.78 0.017300 13.4  13.6  13.7   4.38 IIn     GALEX 2674128878581058535    ATLAS                                                                   Yes 
2017hbj                       2017hbj 2017-10-03.06 04:31:7.68  -63:19:11.10 0.017422 16.0  15.4  15.9  14.56 II      ESO 084-G021                 Amateurs (S. Parker)                                                    No  
Gaia17cpe                     2017his 2017-10-11.82 03:25:44.56 -63:52:53.80 0.033000 16.8  15.3  16.5   7.86 Ia      2MASS J03254569-6352552      Gaia                                                                    No  
PTSS-17xpl                    2017hhz 2017-10-12.64 01:44:16.89 +12:15:19.59 0.034160 16.9  16.7  16.3   8.06 Ia      UGC 01218                    PTSS                                                                    Yes 
Gaia17cpj                     2017hix 2017-10-13.12 15:47:24.78 +68:47:11.26 0.020000 15.9   ---  16.1   3.24 Ic      GALEXASC J154724.48+684714.0 Gaia                                                                    No  
ATLAS17mgt                    2017hjy 2017-10-14.5  02:36:2.56  +43:28:19.51 0.007000 16.3  15.4  15.3   6.06 Ia      GALEXASC J023602.02+432817.6 ATLAS                                                                   Yes 
ATLAS17mgh                    2017hjw 2017-10-14.57 05:08:43.99 +70:28:32.28 0.016161 16.1   ---  15.7  23.21 Ia      UGC 03245                    ATLAS                                                                   Yes 
Gaia17cqf                     2017hky 2017-10-16.64 11:23:30.51 +63:21:59.43 0.009725 16.2  16.6   ---   3.36 II      CGCG 314-023                 Gaia                                                                    Yes 
PSP17E                        2017hle 2017-10-18.68 01:07:33.06 +32:24:30.00 0.017005 16.7  16.5  16.6 103.72 Ia-91bg NGC 0383                     Amateurs (Xingming Observatory Sky Survey)                              No  
ATLAS17msi                    2017hoq 2017-10-21.55 05:19:20.29 -17:36:41.72 0.020000 16.1  16.5  15.7  21.12 Ia      GALEXASC J051921.27-173657.4 ATLAS                                                                   Yes 
2017hpa                       2017hpa 2017-10-25.35 04:39:50.75 +07:03:54.90 0.015654 15.6   ---   ---  37.31 Ia      UGC 03122                    Amateurs (R. Gagliano, R. Post, E. Weinberg, J. Newton, and T. Puckett) Yes 
Gaia17cvb                     2017hyz 2017-10-25.58 18:06:58.09 -57:34:38.96 0.018036 16.6  17.2   ---   1.56 II      2MASX J18065813-5734373      Gaia                                                                    No  
PTSS-17ygs                    2017hqc 2017-10-27.49 23:23:8.21  +10:38:54.63 0.037000 17.0  16.8  16.7   4.12 Ia      GALEXASC J232308.47+103844.5 PTSS                                                                    Yes 
ATLAS17mwz                    2017hrq 2017-10-29.47 04:20:14.9  -43:49:24.13 0.055000 16.1  15.9  16.6   1.74 IIn     FAIRALL 0407                 ATLAS                                                                   No  
ATLAS17naq                    2017hyh 2017-11-05.48 07:10:41.07 +06:27:41.40 0.012039 16.5  15.7   ---  29.28 IIb     CGCG 029-002                 ATLAS                                                                   No  
2017ijx                       2017ijx 2017-11-18.46 10:51:53.02 +51:00:28.90 0.027729 16.9  16.9   ---   8.51 Ia      NGC 3410                     Amateurs (K. Itagaki)                                                   No  
2017iro                       2017iro 2017-11-30.45 14:06:23.11 +50:43:20.20 0.006191 15.5  15.7  15.2  17.73 Ib/c    NGC 5480                     Amateurs (P. Wiggins)                                                   Yes 
ATLAS17nmh                    2017isq 2017-12-04.62 13:13:12.18 -19:31:15.08 0.009393 15.3  15.9   --- 157.89 Ia      NGC 5018                     ATLAS                                                                   Yes 
ATLAS17nph                    2017ivh 2017-12-05.63 13:39:36.25 -11:28:55.86 0.007717 16.3  16.3   ---  48.57 II      NGC 5254                     ATLAS                                                                   No  
2017iub                       2017iub 2017-12-06.02 05:11:49.27 +67:29:15.10 0.020397 16.1  17.5   ---  23.43 II      UGC 03252                    Amateurs (M. Caimmi)                                                    No  
GRB 171205A                   2017iuk 2017-12-07.25 11:09:39.52 -12:35:18.34 0.037022 16.0  16.7   ---   6.11 Ic-BL   LCRS B110709.2-121854        Swift                                                                   No  
ATLAS17nnn                    2017ivb 2017-12-08.64 13:39:5.3   -20:17:29.94 0.031742 16.8   ---   ---  14.58 Ia      2MASX J13390624-2017235      ATLAS                                                                   No  
2017ivu                       2017ivu 2017-12-11.86 15:36:32.7  +16:36:19.40 0.006528 15.4  16.3  16.4  16.94 IIP     NGC 5962                     Amateurs (K. Itagaki)                                                   Yes 
2017ixh                       2017ixh 2017-12-12.7  06:44:26.5  -63:42:40.00 0.011325 17.0  16.7   ---  24.34 Ib/c    NGC 2297                     Amateurs (P. Pearl)                                                     No  
ATLAS17nse                    2017iyb 2017-12-16.45 06:08:56.81 -27:47:44.98 0.010108 14.9  14.7   ---  27.77 Ia      ESO 425-G010                 ATLAS                                                                   Yes 
2017ixv                       2017ixv 2017-12-17.83 19:21:31.24 +61:08:51.76 0.007302 15.4  15.9   ---  10.50 Ic-BL   NGC 6796                     Amateurs (G. Cortini)                                                   No  
2017jbj                       2017jbj 2017-12-20.47 00:48:5.42  -02:47:22.40 0.013492 16.4  16.2  16.5  60.32 II      NGC 0259                     Amateurs (K. Itagaki)                                                   Yes 
MASTER OT J104021.29-462510.8 2017jyl 2017-12-27.91 10:40:21.29 -46:25:10.80 0.023923 16.1  15.8   ---  19.74 Ia      2MASX J10402231-4625264      MASTER                                                                  Yes 
Gaia17dky                     2017jhf 2017-12-28.9  12:25:45.76 -21:44:24.43 0.032606 16.6  16.4   ---  33.72 Ia      ESO 573-G021                 Gaia                                                                    No

==> anc/table3.txt <==
Title: The ASAS-SN Bright Supernova Catalog -- IV. 2017
Authors: T. W.-S. Holoien et al.
Table: Table 3 - ASAS-SN Supernova Host Galaxies
================================================================================
Byte-by-byte Description of file: table3.txt
--------------------------------------------------------------------------------
   Bytes Format Units  Label     Explanations
--------------------------------------------------------------------------------
   1- 30 A30    ---      HostName  Name of host galaxy
  32- 38 A7     ---      Redshift  Redshift of host galaxy
  40- 50 A11    ---      SNName    Name of supernova
  52- 57 A6     ---      Type      Type of supernova
  59- 63 F5.2   arcsec   Offset    Offset of supernova from host nucleus
  65- 69 F5.3   mag      Av        V-band extinction (1)
  71- 80 A10    mag      NUVmag    GALEX NUV magnitude and uncertainty (2)
  82- 91 A10    mag      umag      SDSS u magnitude and uncertainty (3)
  93-102 A10    mag      gmag      SDSS g magnitude and uncertainty (3)
 104-113 A10    mag      rmag      SDSS r magnitude and uncertainty (3)
 115-124 A10    mag      imag      SDSS i magnitude and uncertainty (3)
 126-135 A10    mag      zmag      SDSS z magnitude and uncertainty (3)
 137-146 A10    mag      Jmag      2MASS J magnitude and uncertainty (4)
 148-158 A11    mag      Hmag      2MASS H magnitude and uncertainty (4)
 160-170 A11    mag      Kmag      2MASS Ks magnitude and uncertainty (4, 5)
 172-181 A10    mag      W1mag     WISE W1 magnitude and uncertainty
 183-192 A10    mag      W2mag     WISE W2 magnitude and uncertainty
--------------------------------------------------------------------------------
Note (1):   Galactic extinction taken from Schlafly & Finkbeiner (2011).
Note (2):   No magnitude is listed for those galaxies not detected in GALEX survey data.
Note (3):   No magnitude is listed for those galaxies not detected in SDSS data or those located outside of the SDSS footprint.
Note (4):   For those galaxies not detected in 2MASS data, we assume an upper limit of the faintest galaxy detected in each band from our sample.
Note (5):   Ks-band magnitudes marked with a “*” indicate those estimated from the WISE W1-band data, as described in the text.
--------------------------------------------------------------------------------
2MASX J14342552-3828081        0.03332 ASASSN-17ac Ia      6.09 0.280 ---        ---        ---        ---        ---        ---        13.56 0.07 12.74 0.07  12.41 0.11  12.83 0.02 12.87 0.03 
CGCG 314-011                   0.03286 ASASSN-17ad Ia      3.82 0.032 19.70 0.12 16.05 0.01 14.29 0.00 13.51 0.00 13.12 0.00 12.86 0.00 11.89 0.02 11.18 0.04  10.87 0.05  11.31 0.02 11.36 0.02 
2MASX J16170338+1041359        0.05027 ASASSN-17ae Ia     11.50 0.166 19.02 0.07 17.81 0.04 16.41 0.00 15.76 0.00 15.40 0.00 15.17 0.02 14.46 0.12 13.70 0.12  13.25 0.18  14.10 0.07 13.98 0.04 
MCG -01-32-001                 0.02687 ASASSN-17af Ia      4.47 0.102 16.92 0.02 ---        ---        ---        ---        ---        11.88 0.03 11.13 0.04  10.85 0.06  11.38 0.02 11.37 0.02 
KUG 1204+171                   0.02307 ASASSN-17ai Ib      4.74 0.129 17.50 0.04 16.60 0.01 15.55 0.00 15.09 0.00 14.88 0.00 14.66 0.01 13.81 0.05 13.09 0.07  12.97 0.09  13.09 0.03 12.95 0.03 
MCG -02-30-003                 0.02128 ASASSN-17aj Ia     25.50 0.114 17.80 0.03 ---        ---        ---        ---        ---        12.37 0.04 11.67 0.05  11.27 0.08  11.80 0.02 11.77 0.02 
CGCG 073-079                   0.03798 ASASSN-17am Ia      2.21 0.077 17.17 0.04 16.22 0.01 14.53 0.00 13.71 0.00 13.33 0.00 12.98 0.00 12.18 0.04 11.44 0.05  11.18 0.08  12.05 0.02 12.13 0.03 
GALEXASC J003737.20-342957.7   0.04500 ASASSN-17ap Ia      8.94 0.037 19.43 0.05 ---        ---        ---        ---        ---        >17.0      >16.4       15.44 0.06* 15.95 0.05 15.94 0.14 
2MASX J11383367+2523532        0.02536 ASASSN-17at Ia      3.08 0.075 ---        16.83 0.01 15.38 0.00 14.66 0.00 14.27 0.00 14.01 0.00 12.85 0.03 12.18 0.05  11.80 0.06  12.15 0.02 11.57 0.02 
2MASX J15204087+0439331        0.03000 ASASSN-17bb Ia      1.86 0.121 19.07 0.08 18.49 0.06 17.17 0.01 16.61 0.01 16.27 0.01 16.06 0.01 14.90 0.08 14.30 0.10  13.97 0.15  13.94 0.03 13.84 0.04 
2MASX J07101346+2712041        0.06100 ASASSN-17bc Ia      6.18 0.169 ---        ---        ---        ---        ---        ---        13.26 0.03 12.62 0.05  12.28 0.06  12.71 0.04 12.72 0.05 
2MASX J15591858+1336487        0.03455 ASASSN-17bd Ia      3.00 0.129 17.42 0.02 16.46 0.01 15.65 0.00 15.24 0.00 15.00 0.00 14.81 0.01 13.61 0.06 12.93 0.07  12.46 0.10  12.55 0.04 12.27 0.03 
2MASX J02031063-6141105        0.04000 ASASSN-17be Ia      0.51 0.096 21.32 0.28 ---        ---        ---        ---        ---        12.98 0.04 12.26 0.05  11.90 0.08  12.12 0.02 12.17 0.02 
CGCG 223-033                   0.03186 ASASSN-17bh Ia     14.52 0.038 18.99 0.06 ---        ---        ---        ---        ---        >17.0      >16.4       >15.6       ---        ---        
2MASX J08592386-0952291        0.04451 ASASSN-17bn Ia      0.61 0.101 21.08 0.21 ---        ---        ---        ---        ---        12.70 0.03 12.03 0.03  11.69 0.05  11.84 0.02 11.80 0.02 
2MASX J11011991+7039548        0.03000 ASASSN-17bo Ia      1.91 0.068 18.14 0.05 ---        ---        ---        ---        ---        14.81 0.08 14.22 0.11  13.87 0.13  13.80 0.03 13.69 0.03 
GALEXASC J020208.73-175958.3   0.05100 ASASSN-17bp Ia      3.45 0.075 18.68 0.04 17.86 0.02 16.92 0.01 16.63 0.01 16.41 0.01 16.30 0.02 >17.0      >16.4       14.27 0.05* 14.78 0.03 14.53 0.05 
GALEXASC J072538.14+590010.5   0.04000 ASASSN-17bq Ia      1.51 0.136 21.59 0.36 ---        ---        ---        ---        ---        14.24 0.05 13.55 0.07  13.20 0.08  13.83 0.03 13.81 0.04 
GALEXASCJ155200.16+661851.6    0.02600 ASASSN-17br IIP     3.71 0.075 ---        ---        ---        ---        ---        ---        >17.0      >16.4       15.07 0.05* 15.58 0.03 15.73 0.07 
IC 1269                        0.02040 ASASSN-17bs Ia     13.02 0.243 16.11 0.01 ---        ---        ---        ---        ---        11.83 0.03 11.19 0.05  10.89 0.06  11.95 0.02 11.82 0.02 
2MASX J09441179+3250341        0.04534 ASASSN-17bt Ia      5.28 0.036 18.54 0.05 17.84 0.02 16.64 0.00 16.19 0.00 15.89 0.00 15.73 0.01 15.24 0.08 14.61 0.11  14.11 0.10  14.23 0.04 14.01 0.05 
ESO 375-G018                   0.01558 ASASSN-17bu Ia      2.83 0.229 18.39 0.04 ---        ---        ---        ---        ---        12.71 0.04 12.10 0.05  11.76 0.08  11.72 0.02 11.11 0.02 
SBS 1657+505                   0.01020 ASASSN-17bw II      0.28 0.059 17.22 0.02 16.35 0.01 15.48 0.00 15.11 0.00 14.92 0.00 14.75 0.01 13.90 0.04 13.35 0.06  13.05 0.09  13.03 0.02 12.93 0.03 
MCG -02-13-038                 0.01329 ASASSN-17cl II      4.30 0.242 16.42 0.03 ---        ---        ---        ---        ---        11.06 0.02 10.33 0.02  10.06 0.04  10.96 0.02 10.94 0.02 
2MASX J05474279-7912525        0.01723 ASASSN-17cm Ia      0.72 0.342 ---        ---        ---        ---        ---        ---        12.92 0.05 12.19 0.07  11.87 0.09  12.22 0.02 12.04 0.02 
UGC 11128                      0.01806 ASASSN-17co Ia      3.32 0.289 19.85 0.17 ---        ---        ---        ---        ---        11.66 0.02 10.92 0.03  10.61 0.04  10.84 0.02 10.87 0.02 
Uncatalogued                   0.03400 ASASSN-17cq Ia      0.84 0.132 ---        ---        ---        ---        ---        ---        14.03 0.03 13.37 0.03  13.20 0.04  15.04 0.03 14.80 0.04 
SDSS J162349.91+150448.3       0.03442 ASASSN-17cr Ia      1.00 0.139 20.95 0.07 19.07 0.04 17.90 0.01 17.34 0.01 17.05 0.01 16.85 0.02 16.80 0.17 15.85 0.17  15.70 0.21  15.04 0.04 15.06 0.08 
ESO 015-G010                   0.02000 ASASSN-17cs Ia      6.01 0.207 18.35 0.08 ---        ---        ---        ---        ---        >17.0      >16.4       15.28 0.06* 15.79 0.04 15.98 0.09 
MCG +08-20-019                 0.04720 ASASSN-17cu Ia      0.72 0.053 19.29 0.03 16.99 0.01 15.34 0.00 14.59 0.00 14.21 0.00 13.93 0.00 12.83 0.03 12.14 0.04  11.80 0.05  11.83 0.02 11.78 0.02 
2MASX J17503055-0148023        0.01738 ASASSN-17cz Ia      8.54 1.138 ---        ---        ---        ---        ---        ---        11.16 0.03 10.34 0.03  10.09 0.05  11.67 0.02 11.68 0.02 
NGC 2996                       0.02927 ASASSN-17df Ia      0.14 0.129 ---        ---        ---        ---        ---        ---        11.09 0.02 10.39 0.04  10.12 0.05  10.70 0.02 10.75 0.02 
NGC 6321                       0.02076 ASASSN-17dh Ia      0.42 0.141 16.26 0.02 15.52 0.01 14.16 0.00 13.46 0.00 13.06 0.01 12.85 0.00 11.98 0.03 11.33 0.04  10.96 0.07  12.12 0.02 12.03 0.02 
Uncatalogued                   0.02500 ASASSN-17dj Ia     10.00 0.653 ---        ---        ---        ---        ---        ---        >17.0      >16.4       >15.6       ---        ---        
IC 0491                        0.02165 ASASSN-17ds II      3.18 0.117 18.14 0.04 16.52 0.01 15.23 0.00 14.60 0.00 14.28 0.00 14.04 0.00 13.08 0.04 12.35 0.06  12.10 0.07  12.34 0.02 12.24 0.03 
2MFGC 08661                    0.05000 ASASSN-17dt Ia     11.56 0.038 19.45 0.11 18.29 0.03 16.60 0.00 15.79 0.00 15.34 0.00 15.01 0.01 13.80 0.04 13.12 0.06  12.67 0.07  13.16 0.03 13.04 0.03 
SDSS J163319.94+234356.4       0.03325 ASASSN-17du Ia      4.23 0.185 19.18 0.06 18.19 0.03 17.14 0.01 16.71 0.01 16.47 0.01 16.34 0.03 >17.0      >16.4       14.27 0.05* 14.78 0.03 14.61 0.05 
GALEXASC J095231.21-215754.7   Unk     ASASSN-17dv II      0.28 0.128 19.92 0.09 ---        ---        ---        ---        ---        >17.0      >16.4       15.01 0.06* 15.52 0.04 15.22 0.09 
GALEXASC J202948.67-424303.8   0.03400 ASASSN-17dw Ia      8.77 0.153 18.86 0.06 ---        ---        ---        ---        ---        >17.0      >16.4       14.46 0.06* 14.97 0.04 14.80 0.08 
ESO 442-G 015                  0.01444 ASASSN-17ea Ia      8.42 0.191 17.09 0.04 ---        ---        ---        ---        ---        11.42 0.02 10.76 0.03  10.49 0.05  10.97 0.02 11.02 0.02 
2MASX J15383353+1320423        0.04933 ASASSN-17eb Ia     11.89 0.113 ---        17.32 0.02 15.38 0.00 14.46 0.00 13.99 0.00 13.62 0.00 12.73 0.03 12.01 0.04  11.64 0.06  11.79 0.02 11.75 0.02 
AM 0440-442                    0.04031 ASASSN-17ed Ia     10.68 0.032 19.09 0.11 ---        ---        ---        ---        ---        11.36 0.03 10.65 0.03  10.33 0.04  10.49 0.07 10.92 0.02 
UGC 04030 NED01                0.02768 ASASSN-17ee Ia      0.22 0.094 18.54 0.05 16.77 0.01 15.40 0.00 14.64 0.00 14.25 0.00 13.88 0.00 12.71 0.03 11.92 0.04  11.56 0.04  11.28 0.02 11.01 0.02 
2MASX J14075270+0938281        0.05441 ASASSN-17ej Ia      3.96 0.076 20.54 0.08 18.14 0.03 16.12 0.00 15.21 0.00 14.81 0.00 14.49 0.00 13.57 0.05 12.87 0.05  12.46 0.09  12.59 0.02 12.58 0.02 
LCRS B035620.1-420206          0.05897 ASASSN-17ek Ia      2.83 0.019 18.65 0.07 ---        ---        ---        ---        ---        13.70 0.05 13.04 0.06  12.55 0.08  12.79 0.03 12.84 0.03 
CGCG 299-048 NED01             0.01976 ASASSN-17em Ia     18.84 0.085 17.13 0.01 17.25 0.01 16.35 0.00 16.05 0.00 15.89 0.00 15.83 0.01 14.86 0.08 14.19 0.10  14.01 0.14  14.14 0.03 13.84 0.03 
ESO 280-G 013                  0.02010 ASASSN-17en Ia      0.36 0.186 ---        ---        ---        ---        ---        ---        10.69 0.03 9.88 0.03   9.54 0.03   10.26 0.02 10.21 0.02 
NGC 3546                       0.01486 ASASSN-17er Ia      0.71 0.145 18.54 0.04 15.48 0.01 13.60 0.00 12.73 0.00 12.26 0.00 11.96 0.00 10.76 0.02 10.08 0.02  9.78 0.04   10.22 0.02 10.27 0.02 
UGC 09386                      0.01900 ASASSN-17ez Ia      0.90 0.043 16.99 0.03 15.88 0.01 14.22 0.00 13.50 0.00 13.12 0.00 12.82 0.00 11.93 0.03 11.27 0.04  11.00 0.06  11.60 0.02 11.63 0.02 
ARK 481                        0.02596 ASASSN-17fd Ia-91T  1.94 0.199 18.05 0.01 16.28 0.02 14.74 0.00 13.96 0.00 13.55 0.00 13.21 0.00 12.27 0.03 11.59 0.04  11.27 0.06  11.32 0.02 11.30 0.02 
2MASX J09203974-2956533        0.03595 ASASSN-17fe Ia     24.20 0.403 ---        ---        ---        ---        ---        ---        12.42 0.04 11.68 0.05  11.37 0.06  11.49 0.02 11.52 0.02 
NGC 3506                       0.02136 ASASSN-17ff Ia      4.59 0.057 15.19 0.01 14.51 0.00 13.33 0.00 12.80 0.00 12.49 0.00 12.30 0.00 11.25 0.03 10.60 0.04  10.33 0.06  11.19 0.02 11.10 0.02 
2MASX J05003418-6204211        0.02800 ASASSN-17fg Ia     13.26 0.083 17.86 0.04 ---        ---        ---        ---        ---        12.40 0.04 11.69 0.05  11.39 0.08  12.00 0.02 12.04 0.02 
NGC 2076                       0.00715 ASASSN-17fk Ia     10.00 0.229 ---        ---        ---        ---        ---        ---        9.84 0.02  8.98 0.02   8.59 0.02   9.39 0.02  9.17 0.02  
IC 4296                        0.01247 ASASSN-17fr Ia     12.78 0.175 16.85 0.02 ---        ---        ---        ---        ---        8.58 0.01  7.87 0.01   7.60 0.02   8.97 0.02  8.99 0.02  
FAIRALL 0131                   0.04042 ASASSN-17fs Ia      0.64 0.063 19.93 0.07 ---        ---        ---        ---        ---        12.77 0.03 12.15 0.06  11.72 0.06  11.85 0.02 11.89 0.02 
2MASX J12314373+3612331        0.03336 ASASSN-17fx Ia      1.53 0.032 ---        18.54 0.02 16.74 0.00 15.94 0.00 15.56 0.00 15.25 0.01 14.48 0.05 13.88 0.06  13.49 0.07  13.37 0.02 13.32 0.03 
2MASX J09033237-2120017        0.01820 ASASSN-17fy IIn     2.48 0.435 18.32 0.06 ---        ---        ---        ---        ---        12.89 0.04 12.16 0.04  11.77 0.07  11.79 0.02 11.56 0.02 
2MASX J23050199-2638071        0.02926 ASASSN-17gb Ia      0.85 0.086 19.51 0.08 ---        ---        ---        ---        ---        13.81 0.04 13.05 0.06  12.67 0.07  13.01 0.04 12.90 0.04 
UGC 09616                      0.02820 ASASSN-17gd Ia     10.01 0.101 16.92 0.03 16.08 0.01 14.60 0.01 13.81 0.00 13.44 0.00 13.16 0.00 12.32 0.04 11.72 0.06  11.32 0.09  11.91 0.02 11.90 0.02 
IC 0939                        0.02358 ASASSN-17ge Ia      7.31 0.068 18.60 0.05 15.71 0.01 13.85 0.00 13.03 0.00 12.61 0.00 12.29 0.00 11.29 0.03 10.56 0.03  10.30 0.05  10.77 0.02 10.81 0.02 
CGCG 049-073                   0.03266 ASASSN-17gg Ia      5.61 0.085 20.10 0.16 17.13 0.01 15.38 0.00 14.59 0.00 14.19 0.00 13.91 0.00 12.80 0.04 12.07 0.04  11.84 0.07  11.94 0.02 11.93 0.02 
PGC 727891                     0.02000 ASASSN-17gi Ibn     0.14 0.174 ---        ---        ---        ---        ---        ---        16.81 0.22 15.20 15.23 14.28 0.06* 14.79 0.04 14.66 0.06 
MCG +04-25-014                 0.03966 ASASSN-17gl Ia     14.01 0.060 18.05 0.03 16.42 0.01 14.78 0.00 13.96 0.00 13.54 0.00 13.21 0.00 12.57 0.03 11.87 0.05  11.56 0.07  11.98 0.02 11.38 0.02 
CGCG 079-058                   0.01615 ASASSN-17gr Ia      0.58 0.156 19.08 0.07 17.28 0.02 15.89 0.01 15.18 0.00 14.77 0.00 14.45 0.01 13.32 0.05 12.64 0.07  12.27 0.09  12.93 0.02 12.89 0.03 
CGCG 453-026                   0.03347 ASASSN-17gt Ia      4.05 0.165 18.57 0.05 16.78 0.01 15.10 0.00 14.36 0.00 13.97 0.00 13.66 0.00 12.61 0.03 11.89 0.03  11.52 0.05  11.54 0.02 11.50 0.02 
SDSS J115131.21+152727.5       0.02100 ASASSN-17gu Ia      3.19 0.093 ---        22.86 0.33 21.79 0.07 21.36 0.07 21.20 0.11 21.19 0.37 >17.0      >16.4       >15.6       ---        ---        
UGC 00757                      0.01912 ASASSN-17hb Ia     10.48 0.095 17.59 0.05 16.66 0.02 15.53 0.00 15.10 0.00 14.87 0.01 14.69 0.01 15.03 0.08 14.59 0.13  14.48 0.21  14.04 0.03 13.88 0.04 
NGC 2993                       0.00811 ASASSN-17he II      0.58 0.166 14.28 0.00 ---        ---        ---        ---        ---        11.22 0.02 10.55 0.03  10.27 0.05  10.18 0.02 9.74 0.02  
ESO 092-G014                   0.00600 ASASSN-17hk Ia      0.64 0.568 ---        ---        ---        ---        ---        ---        9.72 0.01  8.97 0.01   8.69 0.02   9.33 0.02  9.36 0.02  
AM 1904-844                    0.01704 ASASSN-17ho Ia      3.73 0.372 18.19 0.04 ---        ---        ---        ---        ---        14.09 0.08 13.43 0.10  12.91 0.12  13.83 0.03 13.71 0.04 
ESO 575-G066                   0.03548 ASASSN-17hp Ia      1.06 0.255 ---        ---        ---        ---        ---        ---        12.18 0.03 11.46 0.04  11.17 0.06  11.39 0.02 11.33 0.02 
GALEXASC J184352.21-562927.7   0.03100 ASASSN-17hq Ia     10.88 0.220 19.96 0.16 ---        ---        ---        ---        ---        >17.0      >16.4       15.01 0.06* 15.52 0.04 15.02 0.07 
SDSS J114723.29+232157.5       0.01716 ASASSN-17hz Ia      3.90 0.066 19.35 0.14 18.35 0.04 17.36 0.01 16.95 0.01 16.77 0.01 16.50 0.03 >17.0      >16.4       14.94 0.06* 15.45 0.04 15.31 0.10 
UGC 08287                      0.02252 ASASSN-17ia IIP    15.13 0.103 17.37 0.02 ---        ---        ---        ---        ---        12.08 0.03 11.43 0.04  11.11 0.05  11.46 0.02 11.48 0.02 
IRAS 18294+1636                0.01629 ASASSN-17ie Ia      3.09 0.866 ---        17.44 0.03 15.33 0.00 14.19 0.00 13.60 0.00 13.07 0.00 11.92 0.03 11.10 0.03  10.79 0.05  11.04 0.02 10.84 0.02 
SDSS J154728.82+115836.8       0.03661 ASASSN-17ii Ia      3.79 0.159 19.93 0.15 18.39 0.03 17.28 0.01 16.80 0.01 16.51 0.01 16.36 0.01 16.57 0.15 15.87 0.18  15.39 0.19  14.44 0.03 14.19 0.05 
GALEXASC J211739.70-445416.1   0.03000 ASASSN-17in Ia      1.06 0.143 20.51 0.10 ---        ---        ---        ---        ---        >17.0      >16.4       15.88 0.08* 16.39 0.07 16.22 0.20 
CGCG 316-010                   0.02742 ASASSN-17io Ia      0.45 0.045 ---        17.14 0.01 15.31 0.00 14.53 0.00 14.15 0.00 13.84 0.00 12.82 0.04 12.09 0.05  11.85 0.06  12.05 0.02 12.10 0.02 
ESO 090-G011                   0.01842 ASASSN-17ip Ia     15.40 0.503 ---        ---        ---        ---        ---        ---        11.76 0.04 11.06 0.05  10.77 0.07  11.73 0.02 11.71 0.02 
UGC 02645                      0.02289 ASASSN-17iq Ia     36.50 0.195 20.08 0.16 17.17 0.02 15.35 0.00 14.41 0.00 13.89 0.00 13.42 0.00 12.40 0.03 11.58 0.05  11.25 0.07  11.44 0.02 11.43 0.02 
2MASX J15405965+5126159        0.03703 ASASSN-17ir Ia      0.51 0.050 ---        16.97 0.02 15.70 0.00 15.10 0.00 14.76 0.00 14.52 0.00 13.46 0.04 12.87 0.05  12.48 0.07  12.52 0.02 12.45 0.02 
IC 0211                        0.01086 ASASSN-17is II     36.10 0.111 16.51 0.02 15.44 0.01 14.18 0.00 13.74 0.00 13.51 0.00 13.43 0.01 12.91 0.06 12.15 0.08  11.92 0.12  12.92 0.03 12.78 0.03 
2MASX J01325005-1236127        0.04351 ASASSN-17it Ia      2.21 0.062 17.77 0.03 ---        ---        ---        ---        ---        14.33 0.07 13.58 0.07  13.32 0.10  13.31 0.03 13.11 0.03 
2MASX J17401447-5825586        0.01272 ASASSN-17je II      1.70 0.237 17.23 0.03 ---        ---        ---        ---        ---        13.29 0.06 12.67 0.07  12.46 0.11  12.68 0.02 12.63 0.02 
ESO 340-G007                   0.02035 ASASSN-17jl Ia      0.80 0.173 16.11 0.01 ---        ---        ---        ---        ---        11.72 0.03 11.05 0.04  10.76 0.05  11.23 0.02 11.04 0.02 
CGCG 413-042                   0.03086 ASASSN-17jm Ia      9.99 0.168 17.62 0.03 ---        ---        ---        ---        ---        13.31 0.05 12.69 0.06  12.58 0.11  12.71 0.03 12.64 0.03 
2MASX J02425942-1007293        0.05376 ASASSN-17jo Ia      6.52 0.061 20.29 0.14 ---        ---        ---        ---        ---        13.73 0.05 12.89 0.05  12.54 0.08  12.98 0.03 12.88 0.03 
NGC 1137                       0.01015 ASASSN-17jp II     26.00 0.292 15.86 0.02 14.87 0.01 13.34 0.00 12.56 0.00 12.14 0.00 11.89 0.00 11.02 0.02 10.31 0.03  10.07 0.04  10.61 0.02 10.52 0.02 
SDSS J153151.40+372445.8       0.03000 ASASSN-17jq Ia-91T  1.84 0.046 18.92 0.02 21.73 0.15 21.56 0.05 21.67 0.09 21.65 0.13 22.18 0.53 >17.0      >16.4       14.87 0.05* 15.38 0.03 15.18 0.06 
CGCG 426-012                   0.02938 ASASSN-17jt Ia      1.49 0.278 18.33 0.03 16.78 0.01 15.59 0.00 14.92 0.00 14.52 0.00 14.22 0.01 13.37 0.04 12.62 0.06  12.34 0.07  12.07 0.02 11.98 0.02 
SDSS J144937.71+184159.5       0.03219 ASASSN-17jw Ia      0.36 0.099 19.31 0.03 17.29 0.01 15.55 0.00 14.72 0.00 14.33 0.00 14.04 0.00 12.96 0.03 12.21 0.04  11.94 0.07  11.96 0.02 11.94 0.02 
SDSS J171955.84+414049.4       Unk     ASASSN-17jz Unk     0.14 0.058 19.57 0.11 ---        ---        ---        ---        ---        16.36 0.13 15.63 0.16  14.83 0.12  14.18 0.03 13.58 0.03 
ESO 244-G 019                  0.02700 ASASSN-17ka Ia      7.52 0.038 ---        ---        ---        ---        ---        ---        13.32 0.04 12.66 0.06  12.37 0.08  12.44 0.02 12.40 0.02 
UGC 02358                      0.01434 ASASSN-17kf Ia      0.40 1.294 ---        17.03 0.03 14.71 0.00 13.45 0.00 12.87 0.00 12.43 0.00 11.10 0.03 10.32 0.04  9.95 0.04   10.90 0.02 10.92 0.02 
2MASX J20171114+5812094        0.01100 ASASSN-17kr IIn     1.84 1.066 19.57 0.11 17.95 0.03 16.54 0.00 15.66 0.00 15.25 0.00 14.81 0.01 13.41 0.04 12.76 0.06  12.51 0.08  12.11 0.02 12.05 0.02 
GALEXASC J235316.77-324634.3   0.02310 ASASSN-17ks Ic      1.30 0.037 18.47 0.03 ---        ---        ---        ---        ---        >17.0      >16.4       14.72 0.05* 15.23 0.03 15.06 0.07 
SDSS J170321.30+452447.5       0.03300 ASASSN-17kt Ia      1.58 0.110 ---        21.91 0.24 21.08 0.05 20.58 0.05 20.78 0.10 20.79 0.31 >17.0      >16.4       >15.6       ---        ---        
LEDA 075547                    0.03300 ASASSN-17kw Ia     14.84 0.114 ---        ---        ---        ---        ---        ---        >17.0      >16.4       14.53 0.06* 15.04 0.05 14.87 0.07 
ESO 301- G026                  0.04200 ASASSN-17kx Ic      0.20 0.047 17.05 0.03 ---        ---        ---        ---        ---        12.75 0.03 12.06 0.03  11.75 0.05  11.70 0.02 11.64 0.02 
KUG 0241+338                   0.03180 ASASSN-17kz Ia      5.33 0.220 18.12 0.06 ---        ---        ---        ---        ---        14.11 0.06 13.54 0.08  13.14 0.09  13.12 0.03 12.99 0.03 
2MASX J20034478-2759181        0.02002 ASASSN-17lj Ia      1.40 0.298 ---        ---        ---        ---        ---        ---        13.90 0.04 13.31 0.06  13.00 0.07  13.16 0.04 13.15 0.05 
2MASX J04512765-1657381        0.03709 ASASSN-17ll Ia      1.61 0.168 18.74 0.07 ---        ---        ---        ---        ---        13.25 0.04 12.59 0.07  12.29 0.08  12.52 0.02 12.48 0.02 
2MASX J23362597+2723541        0.03046 ASASSN-17lm Ia      0.81 0.170 20.46 0.28 17.23 0.02 15.32 0.00 14.45 0.00 14.02 0.00 13.68 0.00 12.61 0.03 11.89 0.03  11.59 0.05  11.73 0.02 11.77 0.02 
FAIRALL 0830                   0.03352 ASASSN-17lx Ia      8.95 0.476 ---        ---        ---        ---        ---        ---        11.91 0.03 11.16 0.03  10.86 0.06  11.11 0.02 11.11 0.02 
NGC 6018                       0.01741 ASASSN-17lz Ia      0.51 0.111 ---        15.94 0.01 14.40 0.00 13.51 0.00 13.10 0.00 12.75 0.00 11.22 0.02 10.57 0.03  10.25 0.04  10.59 0.02 10.49 0.02 
ESO 187-G047                   0.04340 ASASSN-17mf Ia      0.67 0.106 20.19 0.11 ---        ---        ---        ---        ---        12.27 0.04 11.56 0.04  11.27 0.06  11.41 0.02 11.45 0.02 
ESO 486- G019                  0.01543 ASASSN-17mh Ia      0.30 0.098 18.03 0.03 ---        ---        ---        ---        ---        10.48 0.01 9.81 0.01   9.54 0.02   9.75 0.02  9.78 0.02  
UCG 12739                      0.02253 ASASSN-17ms Ia      7.47 0.083 17.36 0.03 15.84 0.01 14.33 0.00 13.59 0.00 13.19 0.00 12.86 0.00 11.90 0.02 11.17 0.03  10.82 0.05  11.00 0.02 10.84 0.02 
KUG 2353+321                   0.00940 ASASSN-17mz Ia      4.27 0.118 18.36 0.06 16.86 0.01 15.74 0.00 15.06 0.00 14.77 0.00 14.46 0.00 13.31 0.03 12.59 0.04  12.21 0.06  12.17 0.03 11.99 0.03 
SDSS J072737.90+353637.7       0.01600 ASASSN-17nb II     10.11 0.150 17.90 0.03 17.47 0.03 16.15 0.01 16.13 0.01 15.99 0.01 15.53 0.02 >17.0      >16.4       14.35 0.06* 14.86 0.04 14.90 0.08 
CGCG 225-050                   0.02700 ASASSN-17nc Ia      3.18 0.067 19.23 0.12 16.64 0.01 15.06 0.00 14.40 0.00 14.01 0.00 13.75 0.00 12.58 0.03 11.89 0.04  11.55 0.06  11.56 0.02 11.37 0.02 
SDSS J074126.13+184343.7       0.02460 ASASSN-17nf Ia      1.86 0.109 19.74 0.15 19.88 0.50 17.14 0.02 16.64 0.02 16.32 0.02 16.71 0.12 11.87 0.02 11.18 0.03  10.84 0.04  14.55 0.03 14.38 0.06 
NGC 7130                       0.01615 ASASSN-17ng Ia      9.39 0.078 15.01 0.01 ---        ---        ---        ---        ---        10.35 0.01 9.66 0.01   9.32 0.02   9.79 0.02  9.06 0.02  
GALEXASC J211759.12-451005.4   0.05200 ASASSN-17nn Ia-91T  5.23 0.124 19.24 0.08 ---        ---        ---        ---        ---        >17.0      >16.4       14.39 0.05* 14.90 0.03 14.70 0.06 
AM 0813-284                    0.00566 ASASSN-17ny II      5.24 1.083 ---        ---        ---        ---        ---        ---        >17.0      >16.4       14.91 0.06* 15.42 0.05 15.46 0.11 
MGC -03-60-023                 0.00566 ASASSN-17nz Ia      6.26 0.074 17.19 0.02 ---        ---        ---        ---        ---        12.59 0.04 11.86 0.05  11.57 0.08  12.20 0.02 12.09 0.02 
KUG 2207+174                   0.02685 ASASSN-17oc Ia-91T  4.70 0.137 17.34 0.03 16.12 0.01 15.08 0.00 14.51 0.00 14.22 0.00 14.00 0.00 12.90 0.02 12.16 0.04  11.90 0.05  11.62 0.03 11.49 0.03 
ESO 197- G 009                 0.02066 ASASSN-17oe Ia      8.20 0.051 16.47 0.01 ---        ---        ---        ---        ---        12.54 0.05 11.85 0.05  11.60 0.09  12.21 0.02 12.06 0.02 
2MASX J22065211-0557073        0.05895 ASASSN-17og Ia      2.33 0.168 20 0.13    18.22 0.04 16.57 0.00 15.75 0.00 15.31 0.00 15.09 0.01 13.88 0.06 12.97 0.07  12.80 0.11  13.00 0.02 12.94 0.03 
ESO 293-G 022                  0.02345 ASASSN-17oh II      8.81 0.039 16.61 0.02 ---        ---        ---        ---        ---        12.18 0.03 11.53 0.04  11.21 0.06  11.44 0.02 11.33 0.02 
ESO 466-G 004                  0.01874 ASASSN-17oj II     33.93 0.123 ---        ---        ---        ---        ---        ---        15.47 0.13 14.80 0.15  14.24 0.18  14.78 0.03 14.62 0.05 
2MASX J21324559+2408280        0.03600 ASASSN-17ok Ia      0.05 0.303 ---        17.75 0.02 15.84 0.00 14.92 0.00 14.48 0.00 14.15 0.00 13.13 0.05 12.42 0.06  12.01 0.07  12.26 0.02 12.31 0.02 
2MASX J01230174-2117364        Unk     ASASSN-17ol Ia-91T  6.95 0.040 18.57 0.03 17.96 0.02 16.76 0.00 16.25 0.00 15.93 0.00 15.70 0.01 14.68 0.08 13.96 0.10  13.37 0.10  13.75 0.05 13.56 0.05 
GALEXASC J033410.88-135616.7   Unk     ASASSN-17om II      8.99 0.128 19.10 0.07 18.49 0.04 17.31 0.01 16.79 0.01 16.50 0.01 16.40 0.03 16.68 0.17 15.43 15.04 14.25 0.05* 14.76 0.03 14.55 0.05 
2dFGRS S540Z241                0.05520 ASASSN-17on Ia      0.99 0.051 20.53 0.12 ---        ---        ---        ---        ---        12.88 0.03 12.21 0.04  11.87 0.05  12.54 0.04 12.51 0.04 
ESO 184- G 004                 0.03619 ASASSN-17op Ia-91T  0.28 0.212 17.38 0.04 ---        ---        ---        ---        ---        12.12 0.04 11.45 0.05  11.09 0.07  11.87 0.02 11.78 0.02 
MCG -02-03-051                 0.05102 ASASSN-17oq Ia      0.32 0.103 20.26 0.14 16.66 0.01 14.67 0.00 13.79 0.00 13.37 0.00 13.04 0.00 12.07 0.03 11.36 0.04  11.05 0.07  11.46 0.02 11.49 0.02 
2MASX J04470897-1620433        0.03813 ASASSN-17or Ia      0.67 0.178 ---        ---        ---        ---        ---        ---        12.56 0.03 11.83 0.03  11.49 0.05  11.64 0.02 11.64 0.02 
GALEXASC J043306.06-260743.4   0.03270 ASASSN-17os II      3.89 0.109 19.20 0.07 ---        ---        ---        ---        ---        >17.0      >16.4       14.95 0.06* 15.46 0.04 15.42 0.09 
SDSS J093912.43-012026.0       Unk     ASASSN-17ot Ia      3.16 0.071 18.64 0.05 18.09 0.02 17.17 0.01 16.93 0.01 16.77 0.01 16.65 0.02 16.98 0.16 16.40 0.25  14.48 0.05* 14.99 0.03 14.84 0.07 
2MASX J02051837+5312132        0.05125 ASASSN-17ow Ia-CSM  0.36 0.555 ---        ---        ---        ---        ---        ---        13.63 0.06 12.90 0.07  12.38 0.07  12.11 0.03 11.81 0.02 
2MASX J00250080-3759089        Unk     ASASSN-17ox Ia     12.18 0.037 ---        ---        ---        ---        ---        ---        14.08 0.07 13.50 0.10  12.98 0.12  13.20 0.02 13.01 0.03 
2MASX J23080839-3734115        Unk     ASASSN-17pa Ia      1.26 0.046 ---        ---        ---        ---        ---        ---        0.19 0.00  1.00 90.00  0.21 14.87  14.48 0.03 14.50 0.05 
SBS 1223+503                   0.02432 ASASSN-17pe Ia      1.08 0.045 18.20 0.05 17.10 0.01 15.93 0.00 15.30 0.00 14.91 0.00 14.56 0.01 13.09 0.03 12.30 0.04  11.95 0.05  11.74 0.02 11.49 0.02 
NGC 3901                       0.00562 ASASSN-17pg Ia      0.22 0.145 17.05 0.02 ---        ---        ---        ---        ---        12.95 0.06 12.39 0.10  12.09 0.11  14.63 0.03 14.45 0.04 
2MASX J08572853+2836599        0.04793 ASASSN-17pi Ia      0.14 0.076 17.85 0.03 17.39 0.02 15.70 0.00 14.94 0.00 14.52 0.00 14.24 0.00 13.59 0.05 12.86 0.06  12.53 0.08  12.62 0.02 12.52 0.03 
NGC 4174                       0.01349 ASASSN-17pk Ia      0.10 0.058 18.67 0.07 15.76 0.01 14.06 0.00 13.33 0.00 12.98 0.00 12.79 0.00 11.58 0.02 10.91 0.02  10.67 0.03  10.86 0.02 10.89 0.02 
2MASX J21135298+0213137        0.04654 ASASSN-17pl Ia      0.50 0.232 ---        17.70 0.02 15.82 0.00 14.94 0.00 14.52 0.00 14.21 0.00 13.31 0.05 12.54 0.08  12.18 0.09  12.49 0.02 12.57 0.03 
2MASX J05340703-2936335        0.03631 ASASSN-17po Ia      0.22 0.070 ---        ---        ---        ---        ---        ---        12.79 0.03 12.09 0.03  11.77 0.07  11.78 0.02 11.82 0.02 
NGC 2803                       0.02970 ASASSN-17pp Ia     12.35 0.148 20.13 0.15 16.55 0.01 14.54 0.00 13.64 0.00 13.18 0.00 12.85 0.00 11.83 0.02 11.07 0.03  10.85 0.04  11.33 0.02 11.40 0.02 
GALEXASC J004913.42-254148.6   0.06800 ASASSN-17pq Ia      0.64 0.045 19.60 0.06 ---        ---        ---        ---        ---        16.52 0.15 15.76 0.19  14.02 0.05* 14.53 0.03 14.28 0.05 
ESO 355-IG 012                 0.06000 ASASSN-17pr Ia     12.64 0.053 19.02 0.09 ---        ---        ---        ---        ---        15.31 0.12 14.37 0.11  14.00 0.16  ---        ---        
MRSS 295-069991                0.04300 ASASSN-17ps Ia     26.39 0.030 ---        ---        ---        ---        ---        ---        >17.0      >16.4       15.31 0.06* 15.82 0.05 15.35 0.08 
2MASX J04152275-1204138        0.06000 ASASSN-17pw Ia      0.32 0.156 ---        ---        ---        ---        ---        ---        14.22 0.05 13.45 0.07  13.00 0.09  13.07 0.03 13.02 0.03 
MCG +10-13-048                 0.03785 ASASSN-17qc Ia     10.80 0.166 18.10 0.02 17.31 0.02 16.06 0.00 15.53 0.00 15.21 0.00 15.03 0.01 14.32 0.07 13.58 0.09  13.41 0.11  13.55 0.03 13.35 0.03 
UGC 06216                      0.01933 ASASSN-17qg Ia      6.71 0.169 18.11 0.02 16.53 0.01 14.76 0.00 13.88 0.00 13.40 0.00 12.99 0.00 11.86 0.03 11.07 0.03  10.75 0.05  11.07 0.02 11.10 0.02 
Uncatalogued                   0.00300 ASASSN-17qp II      3.05 0.152 ---        ---        ---        ---        ---        ---        >17.0      >16.4       >15.6       ---        ---        
CGCG 069-050                   0.03453 ASASSN-17qr Ia      4.10 0.057 17.55 0.05 17.03 0.02 15.86 0.00 15.39 0.00 15.13 0.00 14.99 0.01 >17.0      >16.4       13.41 0.05* 13.92 0.03 13.70 0.04 
2MASX J02273684-2042513        0.03600 ASASSN-17qt II      6.93 0.070 18.27 0.04 ---        ---        ---        ---        ---        14.51 0.08 13.95 0.11  13.55 0.12  13.48 0.03 13.29 0.03 
LCRS B020648.6-445405          0.08474 ASASSN-17qu Ia      7.56 0.037 ---        ---        ---        ---        ---        ---        13.75 0.05 13.09 0.05  12.69 0.08  12.74 0.02 12.70 0.02 
APMUKS(BJ) B034812.90-350935.8 0.06000 ASASSN-17qv Ia      1.66 0.026 18.70 0.09 ---        ---        ---        ---        ---        16.89 0.17 16.05 0.23  15.46 0.23  14.62 0.03 14.32 0.04 
LCRS B020256.9-420627          0.07000 ASASSN-17qw Ia      3.21 0.032 19.56 0.07 ---        ---        ---        ---        ---        14.44 0.07 13.68 0.08  13.30 0.08  13.06 0.02 12.87 0.03 
GALEXMSC J032328.46-411801.1   0.07000 ASASSN-17qx Ia     19.67 0.045 22.47 0.38 ---        ---        ---        ---        ---        >17.0      >16.4       >15.6       ---        ---        
2MASX J06001492-1806013        0.02785 ASASSN-17qy Ia      9.15 0.255 19.45 0.09 ---        ---        ---        ---        ---        11.93 0.02 11.26 0.04  10.95 0.05  11.02 0.02 11.02 0.02 
VII Zw 218                     0.02150 ASASSN-17qz Ia      4.59 0.072 19.95 0.14 ---        ---        ---        ---        ---        13.26 0.03 12.59 0.04  12.41 0.06  12.38 0.03 12.15 0.03 
LCRS B041854.2-382150          0.03400 ASASSN-17rg II      1.55 0.067 18.83 0.09 ---        ---        ---        ---        ---        >17.0      >16.4       14.95 0.06* 15.46 0.04 15.26 0.07 
IC 1586                        0.01942 ASASSN-17ri Ia      1.70 0.124 16.35 0.02 15.57 0.01 14.81 0.00 14.40 0.00 14.22 0.00 14.04 0.00 12.99 0.03 12.32 0.04  12.07 0.07  11.74 0.02 11.59 0.02 
Uncatalogued                   0.06600 ASASSN-17rj Ia      0.20 0.027 ---        ---        ---        ---        ---        ---        >17.0      >16.4       >15.6       ---        ---        
2MASX J07150015+4622455        0.04500 ASASSN-17rl Ib/c    1.97 0.227 19.27 0.07 ---        ---        ---        ---        ---        14.98 0.06 14.31 0.08  14.20 0.12  13.67 0.03 13.45 0.03 
2MASX J15052096+1247036        0.02894 ASASSN-17rm Ia      2.00 0.100 20.60 0.18 18.28 0.02 16.60 0.00 15.90 0.00 15.54 0.00 15.28 0.01 14.26 0.06 13.58 0.07  13.24 0.08  13.19 0.02 13.05 0.03 
SDSS J083624.62+260724.5       0.07000 ASASSN-17rn Ia      0.14 0.105 19.93 0.15 19.56 0.05 18.43 0.01 18.01 0.01 17.71 0.01 17.56 0.03 >17.0      >16.4       14.96 0.06* 15.47 0.04 15.35 0.11 
CGCG 261-072                   0.02096 ASASSN-17ro Ia      7.86 0.175 20.48 0.19 ---        ---        ---        ---        ---        11.97 0.02 11.23 0.03  10.97 0.04  11.17 0.02 11.29 0.02 
GALEXASC J083701.19+814145.7   0.04000 ASASSN-17rr Ia-91T  0.51 0.077 21.00 0.15 ---        ---        ---        ---        ---        >17.0      >16.4       17.02 0.14* 17.53 0.13 17.40 0.38 
MCG -01-28-022                 0.02979 ASASSN-17rs Ia     37.95 0.100 17.09 0.02 ---        ---        ---        ---        ---        12.14 0.04 11.39 0.05  11.08 0.07  11.54 0.02 11.34 0.02 
GALEXASC J031033.89-432934.2   0.04000 ASASSN-17ru Ia      1.61 0.030 20.08 0.16 ---        ---        ---        ---        ---        >17.0      >16.4       16.32 0.08* 16.83 0.07 16.98 0.26 

==> anc/table4.txt <==
Title: The ASAS-SN Bright Supernova Catalog -- IV. 2017
Authors: T. W.-S. Holoien et al.
Table: Table 4 - Non-ASAS-SN Supernova Host Galaxies
================================================================================
Byte-by-byte Description of file: table4.txt
--------------------------------------------------------------------------------
   Bytes Format Units  Label     Explanations
--------------------------------------------------------------------------------
   1- 28 A28    ---      HostName  Name of host galaxy
  30- 37 F8.6   ---      Redshift  Redshift of host galaxy
  39- 67 A29    ---      SNName    Name of supernova
  69- 75 A7     ---      Type      Type of supernova
  77- 82 F6.2   arcsec   Offset    Offset of supernova from host nucleus
  84- 88 F5.3   mag      Av        V-band extinction (1)
  90- 99 A10    mag      NUVmag    GALEX NUV magnitude and uncertainty (2)
 101-120 A20    mag      umag      SDSS u magnitude and uncertainty (3)
 122-141 A20    mag      gmag      SDSS g magnitude and uncertainty (3)
 143-162 A20    mag      rmag      SDSS r magnitude and uncertainty (3)
 164-183 A20    mag      imag      SDSS i magnitude and uncertainty (3)
 185-204 A20    mag      zmag      SDSS z magnitude and uncertainty (3)
 206-216 A11    mag      Jmag      2MASS J magnitude and uncertainty (4)
 218-227 A10    mag      Hmag      2MASS H magnitude and uncertainty (4)
 229-239 A11    mag      Kmag      2MASS Ks magnitude and uncertainty (4, 5)
 241-250 A10    mag      W1mag     WISE W1 magnitude and uncertainty
 252-261 A10    mag      W2mag     WISE W2 magnitude and uncertainty
--------------------------------------------------------------------------------
Note (1):   Galactic extinction taken from Schlafly & Finkbeiner (2011).
Note (2):   No magnitude is listed for those galaxies not detected in GALEX survey data.
Note (3):   No magnitude is listed for those galaxies not detected in SDSS data or those located outside of the SDSS footprint.
Note (4):   For those galaxies not detected in 2MASS data, we assume an upper limit of the faintest galaxy detected in each band from our sample.
Note (5):   Ks-band magnitudes marked with a “*” indicate those estimated from the WISE W1-band data, as described in the text.
--------------------------------------------------------------------------------
GALEXASC J020550.53+182234.8 0.022000 ATLAS17abh                    Ia        4.74 0.203 21.26 0.27 20.25 0.22           18.36 0.02           17.71 0.02           17.35 0.01           17.13 0.04           >17.0       >16.4      15.17 0.06* 15.68 0.04 15.79 0.13 
SDSS J120627.46+280820.6     0.029300 2017hr                        Ia        1.38 0.061 ---        21.49 0.13           20.48 0.03           19.58 0.02           19.14 0.02           18.81 0.05           >17.0       >16.4      15.69 0.07* 16.20 0.06 16.04 0.17 
IC 5334                      0.007368 PS17hj                        Ia        1.26 0.114 16.96 0.04 15.22 0.01           13.47 0.00           12.70 0.00           12.28 0.00           11.96 0.00           11.02 0.02  10.34 0.02 10.11 0.04  10.51 0.02 10.58 0.02 
UGC 08204                    0.023853 2017hn                        Ia        4.66 0.091 17.35 0.04 16.03 0.01           14.54 0.00           13.79 0.00           13.38 0.00           13.06 0.00           11.90 0.04  11.17 0.05 10.86 0.08  11.26 0.03 11.15 0.02 
ESO 440-G001                 0.028717 ATLAS17ajn                    Ia       18.48 0.206 17.40 0.05 ---                  ---                  ---                  ---                  ---                  13.29 0.06  12.57 0.07 12.36 0.11  12.79 0.03 12.85 0.03 
2MASX J08150520+3811205      0.054000 MASTER OT J081506.13+381123.3 Ia       11.35 0.101 18.94 0.06 16.95 0.03           15.46 0.01           14.77 0.00           14.28 0.00           13.99 0.01           13.80 0.06  13.16 0.09 12.66 0.09  13.32 0.04 13.10 0.04 
2MASX J00573150+3011098      0.016331 ATLAS17air                    Ia        5.88 0.201 19.21 0.08 18.20 0.04           16.72 0.00           16.03 0.00           15.71 0.00           15.47 0.01           14.74 0.09  14.19 0.14 13.88 0.14  14.06 0.03 14.04 0.04 
NGC 5541                     0.025678 2017mf                        Ia       12.60 0.030 15.84 0.02 ---                  ---                  ---                  ---                  ---                  11.17 0.01  10.43 0.02 10.07 0.02  11.00 0.03 10.82 0.02 
SDSS J102641.99+364053.2     0.024639 PTSS-17dfc                    Ia        5.22 0.027 19.01 0.06 18.23 0.03           17.09 0.01           16.67 0.01           16.44 0.01           16.34 0.03           >17.0       >16.4      14.59 0.06* 15.10 0.04 15.13 0.08 
SSTSL2 J235328.89+034400.1   0.038800 ATLAS17akw                    Ia-91T   34.38 0.136 ---        21.96 0.27           20.42 0.03           19.24 0.02           18.69 0.02           18.32 0.04           >17.0       >16.4      14.48 0.06* 14.99 0.04 14.30 0.05 
2MASX J02491020+1436036      0.027900 ATLAS17alb                    Ia        2.88 0.299 19.51 0.11 ---                  ---                  ---                  ---                  ---                  13.31 0.04  12.57 0.04 12.23 0.07  12.29 0.03 12.24 0.03 
Uncatalogued                 0.014000 ATLAS17amz                    IIP       0.00 0.384 ---        ---                  ---                  ---                  ---                  ---                  >17.0       >16.4      14.84 0.05* 15.35 0.03 15.19 0.07 
2MASX J13324217-2148034      0.029470 ATLAS17auc                    Ia        1.38 0.232 19.34 0.10 ---                  ---                  ---                  ---                  ---                  13.66 0.05  12.90 0.05 12.56 0.09  13.06 0.04 13.05 0.04 
GALEXASC J134322.97-195637.5 0.030000 ATLAS17axb                    Ia        3.84 0.300 20.96 0.33 ---                  ---                  ---                  ---                  ---                  >17.0       >16.4      13.61 0.05* 14.12 0.03 13.98 0.04 
KUG 0945+674                 0.013050 Gaia17aiq                     IIb      38.60 0.327 ---        ---                  ---                  ---                  ---                  ---                  >17.0       >16.4      14.67 0.05* 15.18 0.03 14.91 0.06 
NGC 3318                     0.009255 DLT17h                        II       40.32 0.212 ---        ---                  ---                  ---                  ---                  ---                  10.07 0.02  9.41 0.03  9.10 0.03   10.35 0.02 10.23 0.02 
2MASX J08325728-0351295      0.030584 MASTER OT J083256.92-035128.1 Ia        5.82 0.100 20.41 0.14 17.32 0.02           15.47 0.00           14.64 0.00           14.25 0.00           13.96 0.00           12.70 0.04  12.12 0.05 11.82 0.09  12.11 0.02 12.17 0.02 
CGCG 270-047                 0.029037 PS17bbn                       Ia-91bg  19.44 0.052 18.50 0.06 16.41 0.01           14.60 0.00           13.83 0.00           13.41 0.00           13.11 0.00           12.34 0.03  11.64 0.04 11.34 0.06  11.67 0.02 11.67 0.02 
CGCG 308-036                 0.016000 iPTF17aub                     II       10.02 0.229 17.59 0.03 16.44 0.02           15.11 0.00           14.49 0.00           14.18 0.00           13.98 0.01           13.33 0.05  12.73 0.08 12.48 0.10  13.21 0.03 13.13 0.03 
CGCG 421-034                 0.027426 ATLAS17bam                    Ia       23.46 0.319 ---        16.61 0.01           14.69 0.00           13.76 0.00           13.32 0.00           12.99 0.00           11.86 0.03  11.18 0.03 10.84 0.06  11.17 0.02 11.19 0.02 
2MASX J17262669-6032500      0.019247 Gaia17alp                     II        6.30 0.276 ---        ---                  ---                  ---                  ---                  ---                  12.92 0.05  12.19 0.06 12.07 0.08  12.50 0.03 12.48 0.02 
SDSS J110735.45+225104.1     0.022090 ATLAS17bas                    Ia-91T    0.54 0.063 ---        16.71 0.01           16.19 0.00           15.99 0.00           15.88 0.01           15.89 0.02           12.34 0.02  11.66 0.04 11.34 0.04  11.38 0.02 11.22 0.02 
SDSS J121246.43+002432.8     0.020515 ATLAS17bcy                    II        8.22 0.076 18.44 0.02 17.77 0.03           16.74 0.01           16.37 0.01           16.19 0.02           16.09 0.04           >17.0       >16.4      14.93 0.06* 15.44 0.05 15.43 0.16 
2MASX J16555976+4233370      0.008503 ATLAS17bem                    Ib        0.66 0.059 17.95 0.05 17.03 0.01           16.12 0.00           15.72 0.00           15.53 0.01           15.28 0.01           14.65 0.07  13.90 0.08 13.60 0.11  14.02 0.03 13.84 0.03 
NGC 3660                     0.012285 ATLAS17bja                    II       29.22 0.113 14.55 0.01 14.47 0.01           13.04 0.00           12.27 0.00           11.89 0.00           11.62 0.00           10.68 0.03  10.05 0.03 9.71 0.05   11.06 0.02 10.86 0.02 
UGC 11076                    0.024894 Gaia17apv                     II       12.60 0.130 17.19 0.03 ---                  ---                  ---                  ---                  ---                  11.70 0.02  11.03 0.03 10.73 0.04  11.55 0.02 11.51 0.02 
NGC 7424                     0.003132 2017bzb                       II      196.37 0.029 ---        ---                  ---                  ---                  ---                  ---                  10.52 0.02  9.97 0.03  9.74 0.03   11.99 0.02 12.00 0.02 
NGC 7552                     0.005365 2017bzc                       Ia       67.27 0.039 ---        ---                  ---                  ---                  ---                  ---                  8.62 0.02   7.94 0.02  7.63 0.02   8.16 0.02  7.37 0.02  
CGCG 098-015                 0.017271 2017cbr                       Ia       10.77 0.153 17.60 0.03 16.10 0.01           14.81 0.00           14.09 0.00           13.71 0.00           13.42 0.00           12.31 0.02  11.57 0.03 11.29 0.04  11.54 0.02 11.41 0.02 
NGC 5643                     0.003999 DLT17u                        Ia      160.22 0.463 ---        ---                  ---                  ---                  ---                  ---                  8.24 0.02   7.59 0.02  7.32 0.02   9.41 0.02  8.76 0.02  
IC 0511                      0.012085 KAIT-17I                      Ia        6.36 0.061 ---        ---                  ---                  ---                  ---                  ---                  11.19 0.02  10.51 0.03 10.28 0.04  10.71 0.02 10.77 0.02 
MCG -01-26-003               0.014063 ATLAS17cnz                    IIP      11.82 0.272 16.93 0.03 ---                  ---                  ---                  ---                  ---                  12.61 0.05  11.94 0.06 11.69 0.11  12.73 0.03 12.64 0.03 
UGC 08783                    0.024027 ATLAS17cog                    Ia       20.46 0.128 20.76 0.32 17.38 0.02           15.56 0.00           14.61 0.00           14.14 0.00           13.69 0.00           12.35 0.03  11.50 0.03 11.11 0.05  11.41 0.02 11.44 0.02 
CGCG 073-094                 0.022872 ATLAS17cof                    Ia       29.46 0.091 17.67 0.05 17.02 0.03           15.74 0.00           15.26 0.00           15.01 0.00           14.89 0.02           >17.0       >16.4      13.92 0.05* 14.43 0.03 14.21 0.05 
GALEXASC J133917.08+350841.1 0.019000 PTSS-17nem                    IIP       2.24 0.030 20.48 0.14 ---                  ---                  ---                  ---                  ---                  >17.0       >16.4      >15.6       ---        ---        
SDSS J075412.99+214729.1     0.015474 ATLAS17czi                    IIn       4.74 0.169 19.00 0.09 18.09 0.03           16.96 0.01           16.52 0.01           16.36 0.01           16.17 0.03           >17.0       >16.4      14.74 0.06* 15.25 0.04 15.11 0.09 
SDSS J103812.75+280704.0     0.042000 ATLAS17cpj                    Ic        3.06 0.066 19.47 0.07 18.80 0.04           17.67 0.01           17.32 0.01           17.07 0.01           17.06 0.05           >17.0       >16.4      14.9 0.06*  15.41 0.04 15.35 0.10 
GALEXASC J115030.27-183545.2 0.023000 ATLAS17dbm                    Ic        1.56 0.098 18.38 0.04 ---                  ---                  ---                  ---                  ---                  16.53 0.20  15.92 0.24 13.58 0.05* 14.09 0.03 13.85 0.04 
GALEXASC J125749.28-244226.4 0.050000 ATLAS17dcd                    Ia       44.40 0.309 ---        ---                  ---                  ---                  ---                  ---                  >17.0       >16.4      15.02 0.06* 15.53 0.04 14.68 0.06 
GALEX 2692072904051396069    0.009376 ATLAS17dcl                    Ia       21.69 0.292 17.91 0.05 ---                  ---                  ---                  ---                  ---                  >17.0       >16.4      14.61 0.06* 15.12 0.04 14.82 0.07 
ESO 437-G056                 0.009893 ATLAS17dfo                    Ia       12.42 0.207 16.40 0.02 ---                  ---                  ---                  ---                  ---                  11.57 0.03  10.89 0.05 10.67 0.08  12.00 0.02 12.06 0.02 
NGC 4779                     0.009443 2017cjb                       II       19.38 0.060 15.07 0.01 19.46 0.03           18.63 0.01           18.26 0.01           18.17 0.01           18.13 0.03           11.04 0.03  10.36 0.04 10.12 0.06  11.02 0.02 10.89 0.02 
2MASX J21240331+1501244      0.030000 Gaia17avd                     Ia        5.64 0.258 18.65 0.04 16.90 0.01           15.34 0.00           14.52 0.00           14.06 0.00           13.72 0.00           13.01 0.04  12.21 0.05 11.95 0.07  12.10 0.02 12.05 0.02 
2MASX J15084277+0408473      0.033808 PTSS-17ntl                    Ia-91T    2.34 0.119 19.75 0.04 18.29 0.03           16.62 0.01           15.70 0.00           15.17 0.00           14.76 0.01           13.42 0.05  12.57 0.04 12.15 0.08  12.08 0.02 11.71 0.02 
CGMW 2-1714                  0.024000 ATLAS17dkv                    Ia        3.42 0.781 20.33 0.33 ---                  ---                  ---                  ---                  ---                  >17.0       >16.4      14.37 0.05* 14.88 0.03 14.83 0.05 
NGC 5516                     0.013753 MASTER OT J141551.21-480802.6 Ia       77.32 0.557 ---        ---                  ---                  ---                  ---                  ---                  9.42 0.02   8.66 0.02  8.41 0.02   9.43 0.02  9.45 0.02  
ESO 091-G015                 0.009777 DLT17ar                       Ia       27.36 0.685 ---        ---                  ---                  ---                  ---                  ---                  13.53 0.07  12.91 0.07 12.71 0.13  13.37 0.03 13.30 0.03 
UGC 09567                    0.008410 2017czd                       II        6.00 0.067 15.94 0.02 23.02 0.56           20.47 0.04           19.88 0.03           19.70 0.03           19.50 0.09           >17.0       >16.4      12.58 0.05* 13.09 0.03 13.02 0.03 
SDSS J090834.64+483625.9     0.052205 ATLAS17dzg                    Ia        1.02 0.055 ---        18.99 0.04           18.01 0.01           17.67 0.01           17.44 0.01           17.34 0.03           >17.0       >16.4      14.94 0.06* 15.45 0.04 15.34 0.09 
LCRS B124628.6-115605        0.024500 ATLAS17eac                    Ic        8.40 0.127 18.15 0.03 ---                  ---                  ---                  ---                  ---                  15.61 15.86 7.30 14.55 14.1 0.06*  14.61 0.04 14.32 0.06 
ESO 529-G005                 0.019804 Gaia17bat                     Ia       22.92 0.230 ---        ---                  ---                  ---                  ---                  ---                  11.43 0.02  10.70 0.03 10.44 0.04  10.94 0.02 11.05 0.02 
GALEXASC J095753.93-103830.3 0.050000 ATLAS17eum                    Ia        1.50 0.181 ---        ---                  ---                  ---                  ---                  ---                  >17.0       >16.4      16.95 0.15* 17.46 0.14 16.14 0.24 
2MASX J15275941+4250592      0.018590 Gaia17bci                     Ia       10.98 0.072 19.45 0.07 17.79 0.03           16.58 0.00           16.01 0.00           15.74 0.01           15.54 0.01           15.07 0.10  14.25 0.10 13.85 0.16  14.24 0.03 13.89 0.03 
SDSS J113627.76+181747.3     0.037000 ATLAS17evm                    Ic-BL     0.48 0.085 ---        23.36 1.09           21.12 0.06           20.67 0.06           20.55 0.09           20.12 0.23           >17.0       >16.4      >15.6       ---        ---        
NGC 6384                     0.005554 DLT17aw                       Ia       28.20 0.338 14.21 0.01 14.56 0.01           12.57 0.00           11.65 0.00           11.17 0.00           10.77 0.00           8.72 0.02   7.97 0.02  7.81 0.02   9.82 0.02  9.82 0.02  
KUG 1125+272                 0.040000 PS17dbd                       Ia       11.16 0.050 17.68 0.05 16.82 0.01           16.02 0.00           15.51 0.00           15.30 0.00           15.16 0.01           14.50 0.07  13.96 0.09 13.65 0.10  14.11 0.04 13.93 0.05 
ESO 576-G044                 0.016732 ATLAS17fgh                    Ia-91bg  11.64 0.231 ---        ---                  ---                  ---                  ---                  ---                  11.48 0.03  10.78 0.03 10.49 0.05  10.89 0.02 10.98 0.02 
NGC 6946                     0.000133 PSN J20344424+6011359         IIP     155.47 0.938 ---        ---                  ---                  ---                  ---                  ---                  6.45 0.02   6.12 0.02  5.55 0.02   8.41 0.02  7.98 0.02  
MCG +08-23-086               0.030589 ATLAS17fml                    Ia        7.98 0.036 17.88 0.02 17.02 0.02           15.68 0.00           15.07 0.00           14.75 0.00           14.51 0.01           13.64 0.05  13.08 0.07 12.67 0.09  13.23 0.03 13.18 0.03 
2MASX J10520439+1135386      0.042996 ATLAS17fnt                    Ia        2.70 0.060 ---        18.80 0.03           16.99 0.00           16.15 0.00           15.71 0.00           15.36 0.01           14.28 0.07  13.57 0.08 13.18 0.10  13.11 0.03 12.98 0.03 
GALEXASC J122354.64+090730.1 0.060000 ATLAS17fop                    Ia        7.08 0.054 18.79 0.07 19.52 0.09           18.47 0.02           18.05 0.02           17.78 0.02           17.90 0.10           >17.0       >16.4      16.01 0.09* 16.52 0.08 16.25 0.25 
NGC 3191                     0.030721 Gaia17biu                     SLSN-I    5.47 0.031 15.71 0.01 15.95 0.01           14.62 0.00           14.00 0.00           13.66 0.00           13.43 0.00           12.21 0.03  11.56 0.05 11.28 0.05  11.75 0.02 11.53 0.02 
NGC 3938                     0.002699 2017ein                       Ic       42.54 0.058 ---        13.71 0.00           12.38 0.00           11.66 0.00           11.28 0.00           10.96 0.00           8.96 0.02   8.39 0.02  8.10 0.02   10.62 0.02 10.63 0.02 
2MASX J14430777+0105599      0.033751 PTSS-17tal                    Ia       12.49 0.113 19.08 0.02 17.83 0.02           16.31 0.00           15.57 0.00           15.17 0.00           14.84 0.01           13.71 0.05  13.06 0.06 12.59 0.08  12.87 0.03 12.73 0.03 
NGC 4696                     0.009867 DLT17bk                       Ia-91bg 158.28 0.306 ---        ---                  ---                  ---                  ---                  ---                  8.27 0.02   7.55 0.02  7.30 0.02   9.66 0.02  9.65 0.02  
IC 1339                      0.028046 2017eji                       Ia       46.49 0.186 16.93 0.02 15.81 0.01           13.84 0.00           12.92 0.00           12.47 0.00           12.09 0.00           10.93 0.02  10.15 0.03 9.90 0.03   10.84 0.02 10.89 0.02 
2MASX J00570652+0858205      0.031000 Gaia17bki                     Ia        2.94 0.130 18.92 0.08 17.60 0.02           16.41 0.00           15.81 0.00           15.52 0.00           15.26 0.01           14.30 0.07  13.65 0.07 13.19 0.10  13.79 0.04 13.71 0.05 
UGC 12323                    0.019914 ATLAS17glh                    Ia       28.86 0.259 17.12 0.03 15.86 0.01           14.37 0.00           13.62 0.00           13.19 0.00           12.89 0.00           12.47 0.04  11.80 0.05 11.58 0.10  12.72 0.03 12.72 0.03 
UGC 05369                    0.005247 PS17dfh                       Ia        5.04 0.017 16.93 0.03 16.05 0.01           14.81 0.00           14.20 0.00           13.89 0.00           13.59 0.00           12.46 0.03  11.77 0.05 11.50 0.07  12.00 0.02 11.90 0.02 
2MASXi J0305110-453304       0.081520 Gaia17blw                     IIn       2.76 0.043 18.95 0.06 ---                  ---                  ---                  ---                  ---                  16.21 0.14  15.55 0.15 14.93 0.15  13.74 0.03 13.55 0.03 
NGC 5550                     0.024774 ATLAS17gvn                    Ia        6.96 0.065 16.94 0.04 16.07 0.01           14.33 0.00           13.47 0.00           13.09 0.00           12.83 0.00           11.34 0.03  10.64 0.04 10.43 0.05  11.86 0.02 11.94 0.02 
NGC 5861                     0.006174 2017erp                       Ia       48.90 0.296 ---        ---                  ---                  ---                  ---                  ---                  9.62 0.02   8.94 0.02  8.70 0.03   10.92 0.02 9.66 0.02  
CGCG 137-064                 0.031985 ATLAS17hca                    Ia        9.42 0.248 19.15 0.07 16.65 0.01           14.91 0.00           14.02 0.00           13.55 0.00           13.17 0.00           12.06 0.02  11.35 0.03 11.02 0.04  11.29 0.02 11.24 0.02 
ESO 339-G009                 0.018076 2017ezd                       Ia       27.02 0.260 19.61 0.14 ---                  ---                  ---                  ---                  ---                  10.97 0.02  10.27 0.03 10.02 0.04  10.93 0.02 11.01 0.02 
2MASX J21175062-2506262      0.049000 ATLAS17hdo                    Ia-91T    4.26 0.142 18.36 0.04 ---                  ---                  ---                  ---                  ---                  14.25 0.06  13.56 0.07 13.07 0.09  13.24 0.03 13.05 0.03 
2MASX J21451729-3749462      0.031398 ATLAS17hcs                    Ia        9.36 0.065 17.94 0.03 ---                  ---                  ---                  ---                  ---                  15.41 0.10  14.55 0.10 14.24 0.14  14.21 0.03 14.05 0.04 
NGC 5418                     0.015217 ATLAS17hlo                    Ib       24.66 0.073 18.02 0.05 15.58 0.01           14.15 0.00           13.32 0.00           12.94 0.00           12.63 0.00           11.46 0.03  10.72 0.04 10.46 0.06  10.90 0.02 10.73 0.02 
NGC 7473                     0.023209 2017fax                       Ia-91bg  12.10 0.146 19.77 0.14 16.13 0.01           14.27 0.00           13.43 0.00           13.01 0.00           12.65 0.00           11.53 0.02  10.83 0.04 10.54 0.04  11.05 0.02 11.11 0.02 
IC 4224                      0.018480 ATLAS17hpc                    II       19.50 0.091 16.68 0.02 16.20 0.01           15.00 0.00           14.51 0.00           14.25 0.00           14.07 0.01           13.16 0.06  12.51 0.06 12.25 0.12  13.13 0.02 13.02 0.03 
GALEXASC J173440.11+261818.0 0.029000 ATLAS17hpt                    II        4.32 0.152 19.55 0.13 ---                  ---                  ---                  ---                  ---                  >17.0       >16.4      >15.6       ---        ---        
IC 4452                      0.014337 ATLAS17ijc                    IIP       2.46 0.058 16.23 0.02 15.75 0.01           14.71 0.00           14.24 0.00           14.00 0.00           13.80 0.00           12.74 0.03  12.14 0.04 11.80 0.05  11.95 0.02 11.82 0.02 
2MASS J05194991-5611261      0.094420 Gaia17bro                     IIn      41.16 0.077 ---        ---                  ---                  ---                  ---                  ---                  14.41 0.03  13.82 0.03 13.65 0.04  13.40 0.02 13.28 0.02 
2MASX J20214751-1043479      0.033000 ATLAS17iif                    IIb       5.64 0.203 ---        ---                  ---                  ---                  ---                  ---                  13.62 0.07  13.09 0.11 12.96 0.15  13.27 0.03 13.24 0.03 
CGCG 375-044                 0.030711 ATLAS17iig                    Ia        0.96 0.144 17.99 0.07 16.84 0.02           14.93 0.00           14.08 0.00           13.67 0.00           13.34 0.00           12.57 0.05  11.76 0.06 11.59 0.09  12.03 0.02 12.05 0.02 
ESO 384-G018                 0.014010 ATLAS17iky                    Ia       15.18 0.209 20.14 0.18 ---                  ---                  ---                  ---                  ---                  12.51 0.03  11.71 0.05 11.44 0.07  12.10 0.02 12.07 0.02 
NGC 474                      0.008000 DLT17bx                       Ia      124.42 0.095 ---        14.32 0.00           12.44 0.00           11.63 0.00           11.23 0.00           10.97 0.00           9.75 0.02   9.06 0.02  8.82 0.02   9.74 0.02  9.78 0.02  
CGCG 377-011                 0.028273 ATLAS17ipa                    Ia        5.82 0.339 20.05 0.15 17.19 0.01           15.20 0.00           14.27 0.00           13.83 0.00           13.42 0.00           11.70 0.02  11.01 0.04 10.72 0.05  11.10 0.02 11.13 0.02 
UGC 10602                    0.028308 2017fof                       Ia-91bg  17.02 0.080 16.25 0.02 16.04 0.01           14.47 0.00           13.79 0.00           13.46 0.00           13.25 0.00           12.30 0.04  11.63 0.06 11.35 0.07  12.50 0.03 12.44 0.03 
IC 1371                      0.031000 2017fms                       Ia       23.04 0.180 19.22 0.12 15.72 0.01           13.80 0.00           12.88 0.00           12.43 0.00           12.12 0.00           11.23 0.02  10.53 0.03 10.23 0.04  10.80 0.02 10.81 0.02 
CGCG 459-062                 0.042803 2017fut                       Ia        6.83 0.158 17.37 0.03 16.26 0.01           15.09 0.00           14.54 0.00           14.22 0.00           14.00 0.00           13.01 0.04  12.36 0.05 12.06 0.08  12.22 0.02 12.07 0.02 
IC 0413                      0.014453 Gaia17bzv                     Ia       10.38 0.338 ---        16.11 0.01           14.22 0.00           13.20 0.00           12.70 0.00           12.35 0.00           10.93 0.02  10.25 0.03 9.93 0.04   10.43 0.02 10.48 0.02 
IC 0438                      0.010422 Gaia17car                     Ia-02cx  73.90 0.199 ---        ---                  ---                  ---                  ---                  ---                  10.59 0.03  9.93 0.04  9.70 0.06   11.78 0.03 11.74 0.02 
NGC 2217                     0.005400 DLT17cd                       Ia-91bg  94.83 0.119 16.60 0.03 ---                  ---                  ---                  ---                  ---                  8.33 0.02   7.63 0.02  7.40 0.02   8.62 0.02  8.61 0.02  
NGC 7187                     0.008906 ATLAS17jiv                    Ia       45.74 0.094 17.70 0.04 ---                  ---                  ---                  ---                  ---                  10.52 0.02  9.82 0.03  9.54 0.03   10.23 0.02 10.27 0.02 
NGC 1672                     0.004440 DLT17ch                       Ib/c      6.79 0.064 12.08 0.00 ---                  ---                  ---                  ---                  ---                  8.13 0.02   7.53 0.02  7.22 0.02   8.29 0.02  7.99 0.02  
Uncatalogued                 0.072000 2017gfj                       Ia         --- 0.340 ---        ---                  ---                  ---                  ---                  ---                  >17.0       >16.4      >15.6       ---        ---        
NGC 2948                     0.004923 MASTER OT J091344.71762842.5  IIb      12.00 0.120 14.69 0.01 15.18 0.01           13.65 0.00           12.88 0.00           12.43 0.00           12.11 0.00           11.00 0.03  10.38 0.04 10.08 0.05  10.96 0.02 10.91 0.02 
ESO 317-G032                 0.018146 Gaia17cch                     Ia       18.90 0.373 17.15 0.05 ---                  ---                  ---                  ---                  ---                  11.41 0.03  10.69 0.04 10.39 0.05  11.32 0.02 11.34 0.02 
NGC 1067                     0.015120 PSP17A                        Ia       57.74 0.510 17.46 0.03 15.64 0.01           14.23 0.00           13.47 0.00           13.07 0.00           12.73 0.00           12.32 0.04  11.74 0.06 11.40 0.07  12.02 0.02 11.86 0.02 
NGC 1343                     0.007300 MASTER OT J033744.97+723159.0 IIb      20.25 0.934 ---        ---                  ---                  ---                  ---                  ---                  9.86 0.02   9.06 0.02  8.78 0.03   9.66 0.02  9.59 0.02  
SDSS J032857.16-070540.0     0.070949 Gaia17cet                     Ia        0.72 0.161 19.59 0.12 19.27 0.05           18.03 0.01           17.59 0.01           17.31 0.01           17.18 0.04           >17.0       >16.4      14.57 0.06* 15.08 0.04 14.87 0.07 
NGC 3172                     0.020334 2017gla                       Ia       26.51 0.699 ---        ---                  ---                  ---                  ---                  ---                  10.56 0.02  9.81 0.03  9.47 0.03   10.36 0.02 10.33 0.02 
IC 0208                      0.011755 2017glq                       Ia       26.00 0.149 16.47 0.02 15.48 0.01           14.07 0.00           13.39 0.00           13.04 0.00           12.86 0.01           12.16 0.04  11.42 0.05 11.21 0.10  12.78 0.03 12.85 0.03 
NGC 6824                     0.011000 PSP17B                        Ia-91T    3.94 0.341 16.08 0.02 ---                  ---                  ---                  ---                  ---                  9.31 0.01   8.56 0.01  8.26 0.02   9.19 0.02  9.04 0.02  
NGC 988                      0.005037 DLT17cq                       II       36.97 0.074 ---        24.8396 61.76696     12.51277 0.002573823 11.67592 0.001814509 11.28418 0.001807708 11.7741 0.003780407  7.34 0.00   7.35 0.00  7.00 0.01   11.94 0.03 11.91 0.03 
2MASX J19282147+5634562      0.024764 2017gqr                       Ia        9.91 0.250 ---        ---                  ---                  ---                  ---                  ---                  12.01 0.03  11.23 0.04 10.97 0.05  11.21 0.02 11.27 0.02 
GALEXASC J031731.83-350906.5 0.065800 Gaia17cha                     IIn       1.98 0.053 20.67 0.14 ---                  ---                  ---                  ---                  ---                  14.51 0.03  14.08 0.05 14.04 0.07  14.00 0.03 14.05 0.03 
ESO 155-G036                 0.019337 Gaia17chn                     IIP       7.19 0.071 17.65 0.02 ---                  ---                  ---                  ---                  ---                  12.55 0.05  11.80 0.06 11.51 0.08  11.86 0.02 11.78 0.02 
IC 1498                      0.017312 2017grn                       II       18.11 0.125 17.05 0.04 15.3504 0.01023144   13.65764 0.002029413 12.78848 0.001825179 12.30516 0.001791015 11.90054 0.002475922 10.87 0.02  10.14 0.03 9.85 0.04   10.99 0.02 10.98 0.02 
NGC 4964                     0.008410 Gaia17cin                     Ia        8.71 0.052 16.24 0.01 15.52619 0.009825844 14.14091 0.002767091 13.57569 0.002414745 13.23294 0.002958579 13.03552 0.005689292 12.05 0.03  11.41 0.05 11.15 0.06  12.25 0.02 12.26 0.02 
UGC 12017                    0.029871 2017gwy                       Ia       15.38 0.223 ---        16.56342 0.01949444  14.75583 0.002388136 13.92653 0.002130919 13.53479 0.002182665 13.33396 0.004156763 12.46 0.04  11.71 0.06 11.40 0.07  11.79 0.02 11.58 0.02 
2MASX J08494084-0805303      0.013403 ATLAS17lsr                    II        3.42 0.116 17.87 0.05 ---                  ---                  ---                  ---                  ---                  14.03 0.06  13.39 0.07 13.15 0.12  13.33 0.03 13.16 0.03 
CGCG 503-007                 0.034847 ATLAS17lui                    IIn      15.42 0.168 17.37 0.02 16.83908 0.0225959   15.52139 0.003271698 14.95365 0.003329376 14.62165 0.003700662 14.39566 0.008907727 14.30 0.04  13.67 0.06 13.36 0.07  13.16 0.03 12.95 0.03 
GALEX 2674128878581058535    0.017300 ATLAS17lsn                    IIn       4.38 0.091 18.36 0.04 ---                  ---                  ---                  ---                  ---                  >17.0       >16.4      15.26 0.06* 15.77 0.05 15.43 0.12 
ESO 084-G021                 0.017422 2017hbj                       II       14.56 0.095 16.55 0.03 ---                  ---                  ---                  ---                  ---                  12.04 0.03  11.31 0.03 11.13 0.07  11.53 0.02 11.44 0.02 
2MASS J03254569-6352552      0.033000 Gaia17cpe                     Ia        7.86 0.108 18.03 0.05 ---                  ---                  ---                  ---                  ---                  16.49 0.17  15.78 0.23 15.25 0.19  13.93 0.03 13.75 0.03 
UGC 01218                    0.034160 PTSS-17xpl                    Ia        8.06 0.130 17.63 0.03 16.91746 0.01961107  15.45587 0.003580732 14.83839 0.002984107 14.51367 0.003478206 14.26425 0.006552885 13.44 0.05  12.71 0.05 12.42 0.09  12.91 0.02 12.87 0.03 
GALEXASC J154724.48+684714.0 0.020000 Gaia17cpj                     Ic        3.24 0.080 17.36 0.06 ---                  ---                  ---                  ---                  ---                  >17.0       >16.4      14.19 0.05* 14.70 0.03 14.48 0.04 
GALEXASC J023602.02+432817.6 0.007000 ATLAS17mgt                    Ia        6.06 0.245 17.97 0.06 17.81891 0.02996546  16.10017 0.004311582 15.562 0.003964369   15.2893 0.004415725  15.13608 0.01230361  >17.0       >16.4      13.83 0.05* 14.34 0.03 14.20 0.04 
UGC 03245                    0.016161 ATLAS17mgh                    Ia       23.21 0.370 ---        ---                  ---                  ---                  ---                  ---                  12.28 0.04  11.64 0.07 11.28 0.08  12.45 0.03 12.30 0.03 
CGCG 314-023                 0.009725 Gaia17cqf                     II        3.36 0.033 18.42 0.06 16.49623 0.01056063  15.35806 0.002881947 14.79741 0.002610237 14.48727 0.002723103 14.27481 0.00585029  14.05 0.05  13.35 0.07 13.26 0.09  13.71 0.05 13.64 0.06 
NGC 0383                     0.017005 PSP17E                        Ia-91bg 103.72 0.194 ---        ---                  ---                  ---                  ---                  ---                  9.62 0.01   8.89 0.02  8.60 0.02   9.61 0.02  9.58 0.02  
GALEXASC J051921.27-173657.4 0.020000 ATLAS17msi                    Ia       21.12 0.203 19.44 0.08 ---                  ---                  ---                  ---                  ---                  >17.0       >16.4      15.23 0.06* 15.74 0.05 15.01 0.07 
UGC 03122                    0.015654 2017hpa                       Ia       37.31 0.494 17.28 0.06 ---                  ---                  ---                  ---                  ---                  11.67 0.03  10.93 0.04 10.69 0.05  11.80 0.02 11.89 0.03 
2MASX J18065813-5734373      0.018036 Gaia17cvb                     II        1.56 0.302 ---        ---                  ---                  ---                  ---                  ---                  13.95 0.09  13.35 0.12 12.89 0.13  13.52 0.04 13.41 0.05 
GALEXASC J232308.47+103844.5 0.037000 PTSS-17ygs                    Ia        4.12 0.228 19.7 0.07  ---                  ---                  ---                  ---                  ---                  >17.0       >16.4      14.47 0.06* 14.98 0.04 14.74 0.07 
FAIRALL 0407                 0.055000 ATLAS17mwz                    IIn       1.74 0.070 19.19 0.09 ---                  ---                  ---                  ---                  ---                  13.44 0.04  12.69 0.05 12.34 0.06  12.41 0.03 12.40 0.03 
CGCG 029-002                 0.012039 ATLAS17naq                    IIb      29.28 0.365 ---        ---                  ---                  ---                  ---                  ---                  12.43 0.06  11.81 0.07 11.48 0.10  11.97 0.02 11.85 0.02 
NGC 3410                     0.027729 2017ijx                       Ia        8.51 0.035 16.78 0.03 16.05359 0.0101299   15.00084 0.002771911 14.39242 0.002535451 14.04259 0.002709458 13.84374 0.005576425 12.97 0.04  12.34 0.07 12.02 0.08  12.51 0.02 12.22 0.02 
NGC 5480                     0.006191 2017iro                       Ib/c     17.73 0.050 ---        13.93315 0.003521311 12.79683 0.001686875 12.2522 0.001640432  11.99361 0.001655863 11.7515 0.002265497  10.59 0.02  9.95 0.03  9.70 0.04   10.95 0.02 10.74 0.02 
NGC 5018                     0.009393 ATLAS17nmh                    Ia      157.89 0.261 16.89 0.04 ---                  ---                  ---                  ---                  ---                  8.73 0.01   8.08 0.01  7.78 0.01   8.71 0.02  8.66 0.02  
NGC 5254                     0.007717 ATLAS17nph                    II       48.57 0.206 15.7 0.02  ---                  ---                  ---                  ---                  ---                  10.24 0.02  9.56 0.03  9.37 0.06   12.24 0.03 12.36 0.03 
UGC 03252                    0.020397 2017iub                       II       23.43 0.367 ---        ---                  ---                  ---                  ---                  ---                  10.91 0.03  10.17 0.04 9.91 0.04   11.59 0.02 11.47 0.02 
LCRS B110709.2-121854        0.037022 GRB 171205A                   Ic-BL     6.11 0.138 18.12 0.04 ---                  ---                  ---                  ---                  ---                  13.72 0.07  13.08 0.09 12.62 0.13  13.32 0.03 13.17 0.03 
2MASX J13390624-2017235      0.031742 ATLAS17nnn                    Ia       14.58 0.249 18.49 0.07 ---                  ---                  ---                  ---                  ---                  13.34 0.06  12.56 0.08 12.21 0.09  12.23 0.02 11.74 0.02 
NGC 5962                     0.006528 2017ivu                       IIP      16.94 0.149 14.11 0.01 13.88602 0.003503751 12.27337 0.00155097  11.51009 0.001492131 11.14093 0.001519215 10.69161 0.001661519 9.58 0.01   8.89 0.01  8.61 0.02   9.67 0.02  9.53 0.02  
NGC 2297                     0.011325 2017ixh                       Ib/c     24.34 0.188 16.22 0.01 ---                  ---                  ---                  ---                  ---                  11.13 0.03  10.43 0.04 10.11 0.05  10.68 0.02 10.51 0.02 
ESO 425-G010                 0.010108 ATLAS17nse                    Ia       27.77 0.082 15.5 0.01  ---                  ---                  ---                  ---                  ---                  12.63 0.05  12.02 0.07 11.78 0.11  12.75 0.03 12.64 0.03 
NGC 6796                     0.007302 2017ixv                       Ic-BL    10.50 0.187 16.48 0.03 ---                  ---                  ---                  ---                  ---                  10.33 0.01  9.55 0.01  9.23 0.02   10.20 0.02 10.02 0.02 
NGC 0259                     0.013492 2017jbj                       II       60.32 0.124 16.1 0.02  14.98778 0.006513164 13.42535 0.001927563 12.58132 0.001798272 12.12758 0.001785668 11.80367 0.002294355 10.36 0.01  9.60 0.02  9.27 0.02   10.15 0.02 9.94 0.02  
2MASX J10402231-4625264      0.023923 MASTER OT J104021.29-462510.8 Ia       19.74 0.424 19.38 0.14 ---                  ---                  ---                  ---                  ---                  11.61 0.02  10.84 0.03 10.44 0.04  10.39 0.02 9.75 0.02  
ESO 573-G021                 0.032606 Gaia17dky                     Ia       33.72 0.167 17.57 0.04 ---                  ---                  ---                  ---                  ---                  11.79 0.03  11.16 0.04 10.77 0.06  11.54 0.02 11.63 0.02 
